Classical and Quantum Chaos from Foundations to Holography

These notes develop the diagnostics of chaos from their classical definitions through to holography, in six lectures given at the ST4 Workshop, Chennai Mathematical Institute, in 2026. No prior exposure to chaos theory is assumed. Lectures 1 and 2 define classical chaos geometrically and build the instruments that measure it, every one of which reads a phase-space trajectory. Quantization removes that trajectory, and Lectures 3 and 4 rebuild the instruments from spectra and eigenstates instead: level statistics, random matrix theory, the spectral form factor and eigenstate thermalization, as much the working toolkit for thermalization in many-body physics as for holography. What they return is a classification and a count rather than a rate. Lecture 5 recovers the rate from the squared commutator, treats scrambling as operator growth, follows the commutator to the out-of-time-order correlator, marks where that diagnostic stops being reliable, and reaches the butterfly velocity and the chaos bound. Lecture 6 constructs the eternal black hole, the thermofield double and the shock-wave geometry behind that bound, then follows two probes whose exponents discriminate between backgrounds where the horizon result cannot, one tracking a thermodynamic phase transition, the other resolving an anisotropy induced by a background field. That last part is research rather than review, and every figure throughout is computed from the scripts supplied with the source rather than redrawn from the literature. Every lecture closes with exercises. Claude Opus 5, an AI assistant developed by Anthropic, worked as a research assistant under the author's direction.

==> anc/baker_map.py <==
"""
Lecture 1, Sec. 1.10: stretching and folding, in the map that is nothing else.

The baker's map on the unit square,

    (q,p) -> (2q,       p/2    )    for 0    <= q < 1/2,
    (q,p) -> (2q - 1,  (p+1)/2 )    for 1/2  <= q <= 1,

stretches by two in q, compresses by two in p, cuts at q = 1/2 and stacks the
right half on top of the left.  Push and fold, with nothing else in the way.
Its Jacobian is diag(2, 1/2) at every point, so it is area preserving and
uniformly hyperbolic, and its Lyapunov exponents are exactly +-log 2.

The dough is shaded by its initial q on a single-hue ramp that is monotonic in
luminance, so the cut-and-stack is legible and survives greyscale printing.
After n steps the square is 2^n horizontal bands.  A band is not a copy of the
original gradient: writing q = 0.b_0 b_1 ... and p = 0.b_{-1} b_{-2} ..., n
backward steps give the starting coordinate

    q_0 = 0.b_{-n} b_{-n+1} ... b_{-1} b_0 b_1 ...  =  R_n(p) + 2^{-n} q ,

so inside a band the shade runs left to right over a range of 2^{-n}, and which
slice of the gradient a band carries is R_n(p), the reversal of the first n bits
of p.  That is the same left shift as the symbolic dynamics, read off the
picture.

Outlined in orange is one quarter-square of initial conditions, the region a
reader would call the error bar on an imprecisely known state.  Its area never changes.  Its shape becomes
2^(n-1) strips spanning the whole square, which is the point: the area of
ignorance stops meaning anything long before it stops being conserved.

The images are exact rather than sampled.  Each output pixel is carried
backwards through the inverse map n times to find the initial condition it came
from, so there is no scatter and no aliasing at any n.

Five things are measured and printed:

  * the Jacobian, its determinant and its eigenvalues, by finite differences on
    the forward map away from the cut;
  * the Lyapunov exponent from a tangent vector carried along an orbit, against
    log 2 = 0.6931471805599453;
  * the area of the tracked region and the number of strips it occupies;
  * the shading identity above, both halves of it: the within-band range of the
    shade against 2^-n, and the order of the slices against the bit reversal;
  * the periodic points.  There are exactly 2^k of period k, at
    q = d(u)/(2^k - 1) and p = Rd(u)/(2^k - 1) for each binary string u of
    length k, where Rd reverses the string.  All of them are enumerated and
    checked to return to themselves after k steps.

Generated at the width it occupies at 0.94\\textwidth on A4 with 1 in margins.
"""
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.patches import Rectangle
import st4_style as st

st.use()

SHOW = [0, 1, 2, 3, 4]
RES = 2048            # a power of two, so strip edges land on pixel edges


def fwd(q, p):
    left = q < 0.5
    return (np.where(left, 2*q, 2*q - 1),
            np.where(left, p/2, (p + 1)/2))


def inv(q, p):
    """Inverse baker map.  Lower half of p came from the left half of q."""
    low = p < 0.5
    return (np.where(low, q/2, (q + 1)/2),
            np.where(low, 2*p, 2*p - 1))


# ---------------------- check 1: the Jacobian is diag(2, 1/2) -----------------
h = 1e-7
for q0, p0 in ((0.23, 0.41), (0.77, 0.62)):
    dq = (fwd(q0 + h, p0)[0] - fwd(q0 - h, p0)[0])/(2*h)
    dp = (fwd(q0, p0 + h)[1] - fwd(q0, p0 - h)[1])/(2*h)
    print(f"  at ({q0},{p0}): dq'/dq = {dq:.6f}, dp'/dp = {dp:.6f}, "
          f"det = {dq*dp:.6f}   (expect 2, 0.5, 1)")

# ---------------------- check 2: the Lyapunov exponent ------------------------
rng = np.random.default_rng(4)
q, p = rng.random(), rng.random()
u = np.array([1.0, 0.0])
acc = 0.0
NIT = 4000
for _ in range(NIT):
    u = np.array([2*u[0], u[1]/2])                 # J is diag(2, 1/2) everywhere
    nrm = np.linalg.norm(u)
    acc += np.log(nrm); u /= nrm
    q, p = fwd(np.array(q), np.array(p))
    q, p = float(q), float(p)
print(f"  Lyapunov exponent over {NIT} steps = {acc/NIT:.16f}")
print(f"                            log 2   = {np.log(2):.16f}")

# ---------------------- check 3: periodic points ------------------------------
def periodic_points(k):
    pts = []
    for m in range(2**k):
        bits = [(m >> (k - 1 - j)) & 1 for j in range(k)]
        d = sum(b << (k - 1 - j) for j, b in enumerate(bits))
        rd = sum(b << j for j, b in enumerate(bits))
        pts.append((d/(2**k - 1), rd/(2**k - 1)))
    return np.array(pts)


for k in (1, 2, 3, 4, 5, 10):
    P0 = periodic_points(k)
    qq, pp = P0[:, 0].copy(), P0[:, 1].copy()
    for _ in range(k):
        qq, pp = fwd(qq, pp)
    err = max(np.abs(qq - P0[:, 0]).max(), np.abs(pp - P0[:, 1]).max())
    print(f"  period {k:2d}: {len(P0):5d} points (expect {2**k:5d}), "
          f"max return error {err:.2e}")

# ---------------------- the images --------------------------------------------
ax1 = (np.arange(RES) + 0.5)/RES
Q, P = np.meshgrid(ax1, ax1)
frames, masks = [], []
Qb, Pb = Q.copy(), P.copy()
for n in range(max(SHOW) + 1):
    if n in SHOW:
        frames.append(Qb.copy())
        masks.append((Qb < 0.5) & (Pb < 0.5))       # preimage of the quarter
    Qb, Pb = inv(Qb, Pb)
for n, m in zip(SHOW, masks):
    frac = m.mean()
    rows = m.any(axis=1)
    nstrip = int(np.sum(rows[1:] & ~rows[:-1]) + (1 if rows[0] else 0))
    print(f"  n={n}: tracked area = {frac:.6f} (expect 0.250000), "
          f"strips = {nstrip} (expect {max(1, 2**(n-1))})")

# ------------- check 4: the shading identity q_0 = R_n(p) + 2^-n q -------------
# Measured off the rendered arrays, not asserted from the algebra.  A band is a
# 2^-n slice of the gradient, and the slice it gets is the bit reversal of the
# band index.  The range comes out 2^-n (1 - 1/RES): the deficit is the half
# pixel at each end of the sampling grid, and it halves with the band like
# everything else does.
for n, img in zip(SHOW, frames):
    nb = 2**n
    rows = RES//nb
    bands = [img[j*rows:(j+1)*rows] for j in range(nb)]
    rng_ = max(float(np.ptp(b)) for b in bands)
    idx = [int(np.floor(float(b.min())*nb + 1e-9)) for b in bands]
    rev = [int(format(j, "0%db" % n)[::-1], 2) for j in range(nb)] if n else [0]
    print(f"  n={n}: within-band shade range = {rng_:.6f} "
          f"(expect {2.0**-n*(1.0 - 1.0/RES):.6f}), "
          f"slice order is the bit reversal: {idx == rev}")

# ---------------------- figure -------------------------------------------------
# Two rows, because the two things being shown obscure each other in one.  The
# top row is the dough; the bottom row is the one region, on its own.
fig, axes = plt.subplots(2, len(SHOW), figsize=(st.width(0.94), 2.86))
fig.subplots_adjust(left=0.115, right=0.998, top=0.905, bottom=0.088,
                    wspace=0.075, hspace=0.235)

for j, (n, img, m) in enumerate(zip(SHOW, frames, masks)):
    axT, axB = axes[0, j], axes[1, j]

    axT.imshow(img, origin="lower", extent=[0, 1, 0, 1], cmap=st.SEQ,
               vmin=0, vmax=1, interpolation="nearest", rasterized=True)
    axB.imshow(np.where(m, 1.0, 0.0), origin="lower", extent=[0, 1, 0, 1],
               cmap=plt.matplotlib.colors.ListedColormap(["#ffffff", st.ORANGE]),
               vmin=0, vmax=1, interpolation="nearest", rasterized=True)

    for ax in (axT, axB):
        ax.set_xlim(0, 1); ax.set_ylim(0, 1); ax.set_aspect("equal")
        ax.set_xticks([0, 1]); ax.set_yticks([0, 1])
        st.tick_ink(ax)
        # all five panels carry the same axes, so only the first is labelled;
        # otherwise the "1" of one panel collides with the "0" of the next
        if j:
            ax.set_yticklabels([]); ax.set_xticklabels([])
    axT.set_title(rf"$n={n}$", pad=3)
    if j == 0:
        axT.set_xticklabels([])
    axB.set_xlabel(r"$q$", labelpad=0.5)
    if j == 0:
        axT.set_ylabel(r"$p$", labelpad=0.5)
        axB.set_ylabel(r"$p$", labelpad=0.5)

fig.text(0.020, 0.695, "the dough", rotation=90, va="center", ha="center",
         fontsize=7.6, color=st.MUTED)
fig.text(0.020, 0.285, "one quarter-square", rotation=90, va="center",
         ha="center", fontsize=7.6, color=st.MUTED)

axes[0, 0].annotate("stretch", xy=(0.965, 0.50), xytext=(0.46, 0.50),
                    fontsize=6.6, color="white", ha="center", va="center",
                    arrowprops=dict(arrowstyle="-|>", color="white", lw=0.7,
                                    mutation_scale=6, shrinkA=6, shrinkB=1))
axes[0, 1].annotate("fold", xy=(0.50, 0.515), xytext=(0.50, 0.80),
                    fontsize=6.6, color="white", ha="center", va="center",
                    arrowprops=dict(arrowstyle="-|>", color="white", lw=0.7,
                                    mutation_scale=6, shrinkA=2, shrinkB=2))

os.makedirs("images", exist_ok=True)

fig.savefig("images/baker_map.png", dpi=400)
print("written  baker_map.png")


==> anc/billiards.py <==
"""
Lecture 3: one trajectory in an integrable billiard and one in a chaotic one.

Replaces billiards_traj.py and billiards_gen.py, which were two scripts for one
figure.  The second of them still described eigenstates it no longer drew, both
wrote to a stale path, and both rendered at dpi 240 with a tight bounding box
rather than at the width the figure occupies on the page.  The visible fault was
that the caption claimed equal areas while the two panels were drawn at
different scales, by a factor of 1.4, so the stadium looked half again as large
as the annulus.  Here the two panels share one scale and the claim can be read
off the picture.

Geometry.  The stadium has caps of radius R = 1 centred at x = +- 0.5 joined by
straight walls at y = +- 1, so its area is 4 (A/2) R + pi R^2 = 2 + pi.  The
annulus has b/a = 0.4 and the same area, which fixes a = sqrt(area / pi(1 - 0.16)).

Both trajectories are specular.  The annulus one is followed by intersecting the
ray with the two circles and taking the first positive root; the stadium one by
bisecting the inside test, which is robust where the two caps meet the straight
walls and where root selection is not.

Printed checks:

  * the two areas, against each other;
  * angular momentum about the centre along the annulus orbit.  Reflection off
    either concentric circle preserves it, which is why that billiard is
    integrable, and it is the quantity the stadium destroys;
  * the annulus orbit stays between the two radii;
  * the stadium orbit stays inside its domain, and a second orbit started
    1e-9 away in angle separates from it, with the per-reflection rate quoted.

Generated at the width it occupies at 0.86\\linewidth on A4 with 1 in margins.
"""
import os
import numpy as np
import matplotlib.pyplot as plt
import st4_style as st

st.use()

R, A_HALF = 1.0, 0.5
AREA = 4.0*A_HALF*R + np.pi*R**2
RATIO = 0.4
A_OUT = np.sqrt(AREA/(np.pi*(1.0 - RATIO**2)))
B_IN = RATIO*A_OUT
NA, NB = 150, 190


def _circ_times(P, V, rad):
    b = 2.0*np.dot(V, P)
    c = np.dot(P, P) - rad*rad
    disc = b*b - 4.0*c
    if disc <= 0.0:
        return []
    s = np.sqrt(disc)
    return [t for t in ((-b - s)/2.0, (-b + s)/2.0) if t > 1e-9]


def annulus_traj(nbounce=NA, th=0.37):
    P = np.array([0.5*(A_OUT + B_IN), 0.0])
    V = np.array([np.cos(th), np.sin(th)])
    pts, L = [P.copy()], [P[0]*V[1] - P[1]*V[0]]
    for _ in range(nbounce):
        cand = [(t, rad) for rad in (A_OUT, B_IN) for t in _circ_times(P, V, rad)]
        if not cand:
            break
        t, rad = min(cand)
        P = P + t*V
        n = P/np.linalg.norm(P)
        if rad == B_IN:
            n = -n                       # inner wall: normal points into the domain
        V = V - 2.0*np.dot(V, n)*n
        pts.append(P.copy())
        L.append(P[0]*V[1] - P[1]*V[0])
    return np.array(pts), np.array(L)


def _inside(P):
    x, y = P
    if abs(x) <= A_HALF:
        return abs(y) <= R
    return (abs(x) - A_HALF)**2 + y*y <= R*R


def stadium_traj(nbounce=NB, th=0.4813):
    P = np.array([0.0, 0.0])
    V = np.array([np.cos(th), np.sin(th)])
    pts = [P.copy()]
    for _ in range(nbounce):
        lo, hi = 1e-7, 1e-7
        while _inside(P + hi*V):
            hi *= 2.0
            if hi > 100.0:
                break
        for _ in range(60):
            mid = 0.5*(lo + hi)
            if _inside(P + mid*V):
                lo = mid
            else:
                hi = mid
        Q = P + lo*V
        if abs(Q[0]) <= A_HALF:
            n = np.array([0.0, -np.sign(Q[1])])
        else:
            C = np.array([np.sign(Q[0])*A_HALF, 0.0])
            n = -(Q - C)/np.linalg.norm(Q - C)
        P = Q
        V = V - 2.0*np.dot(V, n)*n
        V = V/np.linalg.norm(V)
        pts.append(P.copy())
    return np.array(pts)


# ------------------------------- checks ---------------------------------------
area_ann = np.pi*(A_OUT**2 - B_IN**2)
print(f"  areas: stadium {AREA:.10f}, annulus {area_ann:.10f}, "
      f"difference {abs(AREA - area_ann):.2e}")
print(f"  annulus a = {A_OUT:.6f}, b = {B_IN:.6f}; stadium half-length "
      f"{A_HALF + R:.6f}, half-height {R:.6f}")

TA, L = annulus_traj()
print(f"  angular momentum along the annulus orbit: mean {L.mean():.10f}, "
      f"spread {np.ptp(L):.2e}   (conserved by both walls)")
rad = np.linalg.norm(TA, axis=1)
print(f"  annulus orbit radii in [{rad.min():.6f}, {rad.max():.6f}], "
      f"walls at {B_IN:.6f} and {A_OUT:.6f}")
print(f"  |L| = {abs(L[0]):.4f} is below the inner radius, so the orbit reaches "
      f"the inner wall rather than missing it")

TB = stadium_traj()


def outside(P):
    """Signed distance beyond the wall; zero on it, positive outside."""
    x, y = abs(P[0]), P[1]
    if x <= A_HALF:
        return abs(y) - R
    return np.hypot(x - A_HALF, y) - R


off = np.array([outside(p) for p in TB[1:]])
print(f"  stadium reflections land on the wall to {np.abs(off).max():.2e} "
      f"and none falls outside it (largest excess {off.max():.2e})")

DTH = 1e-9
TB2 = stadium_traj(th=0.4813 + DTH)
k = min(len(TB), len(TB2))
sep = np.linalg.norm(TB[:k] - TB2[:k], axis=1)
sep[0] = DTH                          # they start at the same point, one angle apart
nn = np.arange(k)
w = (sep > 1e-8) & (sep < 1e-2)
rate = np.polyfit(nn[w], np.log(sep[w]), 1)[0]
print(f"  a {DTH:.0e} change in the launch angle grows to {sep[-1]:.3f} by "
      f"reflection {k-1}, passing 1e-3 at reflection {int(np.argmax(sep > 1e-3))}; "
      f"fitted rate {rate:.3f} per reflection over the exponential stretch")

# --------------------------------- figure -------------------------------------
# One scale for both panels, so that equal area is something the reader can see.
PAD = 1.06
HALF = PAD*max(A_OUT, A_HALF + R)
fig = plt.figure(figsize=(st.width(0.86), 2.10))
gs = fig.add_gridspec(1, 2, width_ratios=[1.0, 1.0], left=0.005, right=0.995,
                      top=0.995, bottom=0.005, wspace=0.02)

axA = fig.add_subplot(gs[0, 0])
axA.plot(TA[:, 0], TA[:, 1], color=st.ORANGE, lw=0.4, alpha=0.9)
th = np.linspace(0, 2*np.pi, 500)
for rr in (A_OUT, B_IN):
    axA.plot(rr*np.cos(th), rr*np.sin(th), color=st.BLUE, lw=1.0)

axB = fig.add_subplot(gs[0, 1])
axB.plot(TB[:, 0], TB[:, 1], color=st.ORANGE, lw=0.4, alpha=0.9)
xs = np.linspace(-A_HALF, A_HALF, 80)
axB.plot(xs, np.full_like(xs, R), color=st.BLUE, lw=1.0)
axB.plot(xs, np.full_like(xs, -R), color=st.BLUE, lw=1.0)
tc = np.linspace(-np.pi/2, np.pi/2, 200)
axB.plot(A_HALF + R*np.cos(tc), R*np.sin(tc), color=st.BLUE, lw=1.0)
axB.plot(-A_HALF - R*np.cos(tc), R*np.sin(tc), color=st.BLUE, lw=1.0)

for ax, lab in ((axA, "(a)"), (axB, "(b)")):
    ax.set_aspect("equal")
    ax.set_xlim(-HALF, HALF)
    ax.set_ylim(-HALF, HALF)
    ax.set_xticks([])
    ax.set_yticks([])
    for sp in ax.spines.values():
        sp.set_visible(False)
    ax.text(0.015, 0.985, lab, transform=ax.transAxes, fontsize=8.5,
            color=st.INK, va="top", ha="left")

os.makedirs("images", exist_ok=True)

fig.savefig("images/billiards.png", dpi=400)
print("  written billiards.png")


==> anc/butterfly_cone.py <==
"""
Figure for Lecture 5, Sec. 5.6: the butterfly cone, computed rather than sketched.

Left  : the squared commutator C(t,x) between sigma^z at the centre of an eleven-site
        tilted-field Ising chain and sigma^z at every other site, over the (x,t) plane.
        The operator front is linear and symmetric, and the dashed lines are the measured
        cone x = x_0 +- v_B t, not a guide to the eye.  The horizontal blockiness is the
        lattice: there are eleven sites and no more, and interpolating between them would
        invent structure.  Time is sampled finely enough that the vertical is smooth.
Right : front arrival time against distance for three thresholds.  Linearity is what defines
        v_B; the small spread between thresholds is the finite width of the front, which is
        why the cone has an edge of nonzero thickness rather than a sharp boundary.

Model:  H = J sum Z_i Z_{i+1} + h_x sum X_i + h_z sum Z_i,  J=1, h_x=1.05, h_z=0.5,
        the standard nonintegrable tilted-field chain.  Infinite temperature.

The evaluation uses an identity worth keeping.  Both operators are diagonal in the
computational basis, so [W(t), sigma^z_x]_{ab} = W(t)_{ab} (s_b - s_a) with s = +-1, and

    C_x(t) = 4 sum_{ab : bit x differs} |W(t)_{ab}|^2 / D
           = 2 ( ||W||_F^2 - s^T |W|^2 s ) / D ,

since (s_b - s_a)^2 is 4 on a differing pair while 1 - s_a s_b is 2 on the same pair.  The
two constants were previously written as 2 and 1, which made the identity's own two lines
disagree with each other and put the plotted quantity at C/2.

which is O(D^2) per site once W(t) is known, instead of a matrix product per site.  The cost
is then two matrix products per time step regardless of how many sites are probed.  Checked
against the brute-force commutator at L=8 to 1e-15.
"""
import os
import numpy as np, time, os
import matplotlib as mpl
import matplotlib.patheffects as pe
import matplotlib.pyplot as plt

mpl.rcParams.update({"font.size": 8.5, "axes.linewidth": 0.6, "axes.labelsize": 9,
                     "xtick.direction": "in", "ytick.direction": "in",
                     "xtick.major.width": 0.6, "ytick.major.width": 0.6})
I2 = np.eye(2); X_ = np.array([[0, 1], [1, 0]], complex); Z_ = np.diag([1, -1]).astype(complex)
def kron(ops):
    o = np.array([[1]], complex)
    for a in ops: o = np.kron(o, a)
    return o

L, J, HX, HZ = 11, 1.0, 1.05, 0.5
D = 2**L; C0 = L//2
t0 = time.time()
H = np.zeros((D, D), complex)
for i in range(L-1):
    op = [I2]*L; op[i] = Z_; op[i+1] = Z_; H += J*kron(op)
for i in range(L):
    op = [I2]*L; op[i] = X_; H += HX*kron(op)
    op = [I2]*L; op[i] = Z_; H += HZ*kron(op)
E, U = np.linalg.eigh(H); Uh = U.conj().T
idx = np.arange(D)
w0 = (1-2*((idx >> (L-1-C0)) & 1)).astype(float)
sgn = [(1-2*((idx >> (L-1-x)) & 1)).astype(float) for x in range(L)]

CACHE = ".butterfly_cone_cache_v2.npz"
nt = 160; ts = np.linspace(0, 5.5, nt)
if os.path.exists(CACHE):
    z = np.load(CACHE); ts, res = z["ts"], z["res"]
    print(f"  loaded cached C(t,x) for L={L} ({len(ts)} times)")
else:
    res = np.zeros((nt, L))
    for k, t in enumerate(ts):
        Ut = U@(np.exp(1j*E*t)[:, None]*Uh)
        Wt = (Ut*w0[None, :])@Ut.conj().T
        w2 = np.abs(Wt)**2; tot = w2.sum()
        res[k] = [2*(tot - sg@w2@sg)/D for sg in sgn]
    np.savez(CACHE, ts=ts, res=res)
    print(f"  L={L}, D={D}, W on site {C0+1}; built and evolved in {time.time()-t0:.0f}s")

dist = np.abs(np.arange(L)-C0)
fits = {}
for thr in (0.02, 0.05, 0.10):
    arr = np.array([ts[np.where(res[:, x] > thr)[0][0]] if (res[:, x] > thr).any() else np.nan
                    for x in range(L)])
    m = (~np.isnan(arr)) & (dist >= 1)
    p = np.polyfit(dist[m], arr[m], 1)
    fits[thr] = (arr, p)
    print(f"  threshold {thr:.2f}: dt/dx = {p[0]:.3f}  ->  v_B = {1/p[0]:.3f}")
vB = np.mean([1/fits[t][1][0] for t in fits])
print(f"  mean v_B = {vB:.2f};  spread across thresholds = "
      f"{max(1/fits[t][1][0] for t in fits)-min(1/fits[t][1][0] for t in fits):.2f}")
print(f"  C at the far site reaches {res[:,0].max():.3f}; global max {res.max():.3f}; "
      f"saturation value ~ {res[-8:,:].mean():.3f} (the value 2 expected for two Hermitian involutions)")

fig, (axL, axR) = plt.subplots(1, 2, figsize=(6.1, 2.75))
fig.subplots_adjust(left=0.082, right=0.988, top=0.90, bottom=0.185, wspace=0.44)

xs = np.arange(1, L+1)
pc = axL.pcolormesh(xs, ts, res, cmap="Blues", shading="nearest", vmin=0, vmax=2.0, rasterized=True)
axL.contour(xs, ts, res, levels=[0.05], colors="0.35", linewidths=0.6)
cb = fig.colorbar(pc, ax=axL, pad=0.02, fraction=0.055)
cb.set_label(r"$C(t,x)$", fontsize=8); cb.ax.tick_params(labelsize=6.5, width=0.5)
tt = np.linspace(0, 5.5, 50)
halo = [pe.withStroke(linewidth=2.4, foreground="white")]
for sgn_ in (+1, -1):
    axL.plot(C0+1+sgn_*vB*tt, tt, "--", color="#c2701c", lw=1.2, path_effects=halo)
axL.set_xlim(0.5, L+0.5); axL.set_ylim(0, 5.5)
axL.set_xticks([1, 3, 5, 7, 9, 11])   # sites are discrete; fractional ticks are meaningless
axL.set_xlabel("site $x$"); axL.set_ylabel("$t$")
axL.set_title("the butterfly cone", fontsize=8.5, pad=3)
axL.text(L-0.2, 0.30, rf"$v_B={vB:.1f}$", fontsize=8, color="#c2701c",
         ha="right", va="bottom", path_effects=halo)

shades = ["#a8c4e0", "#4d7fb8", "#08213c"]     # steps of the widened house ramp
for (thr, (arr, p)), c in zip(sorted(fits.items()), shades):
    m = (~np.isnan(arr)) & (dist >= 1)
    axR.plot(dist[m], arr[m], "o", color=c, ms=3.2, mec="none", label=rf"$C>{thr:g}$")
    dd = np.linspace(0, dist.max(), 20)
    axR.plot(dd, np.polyval(p, dd), "-", color=c, lw=0.9)
axR.set_xlabel(r"distance $|x-x_0|$"); axR.set_ylabel("arrival time")
axR.set_xlim(0, dist.max()+0.4); axR.set_ylim(0, None)
axR.set_title(r"the front is ballistic", fontsize=8.5, pad=3)
axR.legend(frameon=False, fontsize=7.5, loc="upper left", handlelength=1.0,
           borderaxespad=0.35, labelspacing=0.22, numpoints=1)
os.makedirs("images", exist_ok=True)
fig.savefig("images/butterfly_cone.png", dpi=400)
print("  written images/butterfly_cone.png")


==> anc/driven_oscillator_pendulum.py <==
"""
Lecture 1: a driven linear system and a driven nonlinear one, side by side.

Replaces a version that had no script and was drawn off the house style.  Both
Hamiltonians are the ones printed in the text, with g0 = 1.4 and eps = 4:

    H_ho   = p^2/2 + (1/2) g0 (1 + eps sin 2 pi t) q^2
    H_pend = p^2/2 +       g0 (1 + eps sin 2 pi t) (1 - cos q)

so qdot = p and pdot = -g0 (1 + eps sin 2 pi t) times q or sin q.  Both runs
start from rest; the reference has q(0) = 1.65 and the perturbed one
q(0) = 1.65 + 1e-3, and nothing else differs.

The parameters are the manuscript's own.  An earlier version of this figure used
g0 = 1, eps = 5, q(0) = 1.8 and a perturbation in p, which are the choices of the
lecture notes cited in the text; they were changed so that the figure is
generated independently of that source.  Nothing about the physics depends on
which of the two sets is used.

The point of the figure is that linearity is not what keeps the oscillator
tame.  The one-period map of the linear system is a constant symplectic matrix
M, and at these parameters it is elliptic, so a perturbation rotates and never
grows.  Raising eps at fixed g0 drives tr M through -2 and the same linear
system becomes unstable.  The threshold is computed here rather than quoted.

Left    the oscillator in (q,p) for t <= 44.  The perturbed orbit lies inside
        the reference one to the width of the line.
Middle  the pendulum over the same window.  The two track each other for about
        twenty units and then part.  By t = 41.0 the perturbed orbit has gone
        over the top while the reference one is still librating, so a 1e-3
        nudge has changed the qualitative character of the motion.
Right   the phase-space separation |delta(t)| for both, out to t = 60.  Flat for
        the oscillator, exponential at rate about 0.17 for the pendulum until it
        saturates at the size of the orbit.

Printed checks:

  * the one-period monodromy of the linear system, its determinant against 1,
    its trace at eps = 5, and the eps at which |tr M| reaches 2, located by
    bisection and confirmed with four integrators;
  * the bounds on |delta| for the oscillator over the whole run;
  * the fitted growth rate for the pendulum over the window where the
    separation is still small compared with the orbit, and its stability
    against changing the direction and the size of the initial perturbation;
  * the time at which the perturbed pendulum orbit first passes |q| = pi.

Generated at the width it occupies at 0.94\\textwidth on A4 with 1 in margins.
"""
import os
import numpy as np
from scipy.integrate import solve_ivp
from scipy.optimize import brentq
import matplotlib.pyplot as plt
import st4_style as st

st.use()

G0 = 1.4
EPS = 4.0
Q0 = 1.65
DQ = 1.0e-3
TTRAJ = 44.0            # window for the two phase-space panels; the perturbed
                        # pendulum crosses |q| = pi at t = 41.0, so it has to fit
TSEP = 60.0             # window for the separation panel
LIM = 4.6


def drive(t, eps):
    return G0*(1.0 + eps*np.sin(2.0*np.pi*t))


def ho(t, y, eps=EPS):
    q, p = y
    return [p, -drive(t, eps)*q]


def pend(t, y, eps=EPS):
    q, p = y
    return [p, -drive(t, eps)*np.sin(q)]


def integrate(f, y0, T, n=400):
    t = np.linspace(0.0, T, int(T*n) + 1)
    s = solve_ivp(f, [0.0, T], y0, t_eval=t, rtol=1e-12, atol=1e-14,
                  method="DOP853")
    return t, s.y


# ---------------- check 1: the one-period map of the linear system ------------
def monodromy(eps, method="DOP853", rtol=1e-12):
    M = np.empty((2, 2))
    for j, y0 in enumerate(([1.0, 0.0], [0.0, 1.0])):
        s = solve_ivp(ho, [0.0, 1.0], y0, args=(eps,), rtol=rtol,
                      atol=rtol*1e-2, method=method)
        M[:, j] = s.y[:, -1]
    return M


M5 = monodromy(EPS)
print(f"  monodromy at eps={EPS}:  tr M = {np.trace(M5):+.6f}, "
      f"det M = {np.linalg.det(M5):.12f}  (expect det 1, |tr| < 2: elliptic)")
EPS_C = brentq(lambda e: abs(np.trace(monodromy(e))) - 2.0, 5.0, 20.0,
               xtol=1e-10)
print(f"  |tr M| reaches 2 at eps = {EPS_C:.6f}")
for meth, rt in (("DOP853", 1e-9), ("Radau", 1e-11), ("LSODA", 1e-11)):
    r = brentq(lambda e: abs(np.trace(monodromy(e, meth, rt))) - 2.0,
               5.0, 20.0, xtol=1e-9)
    print(f"      {meth:7s} rtol {rt:.0e}: {r:.6f}")

# ---------------- the four trajectories ---------------------------------------
t, Aho = integrate(ho, [Q0, 0.0], TSEP)
_, Bho = integrate(ho, [Q0 + DQ, 0.0], TSEP)
_, Ape = integrate(pend, [Q0, 0.0], TSEP)
_, Bpe = integrate(pend, [Q0 + DQ, 0.0], TSEP)
dho = np.hypot(Aho[0] - Bho[0], Aho[1] - Bho[1])
dpe = np.hypot(Ape[0] - Bpe[0], Ape[1] - Bpe[1])
kt = int(np.argmin(abs(t - TTRAJ))) + 1

# ---------------- check 2: the oscillator never separates ---------------------
print(f"  oscillator |delta| over 0 < t < {TSEP:.0f}: "
      f"min {dho.min():.3e}, max {dho.max():.3e}   (started at {DQ:.0e})")

# ---------------- check 3: the pendulum rate ----------------------------------
m = (t >= 5.0) & (t <= 30.0)
rate = np.polyfit(t[m], np.log(dpe[m]), 1)[0]
print(f"  pendulum growth rate fitted over 5 < t < 30: {rate:.4f}")
for lab, y0 in (("dq=+1e-6", [Q0 + 1e-6, 0.0]), ("dp=+1e-6", [Q0, 1e-6]),
                ("dq=-1e-3", [Q0 - 1e-3, 0.0])):
    _, C = integrate(pend, y0, 40.0)
    dd = np.hypot(Ape[0][:len(C[0])] - C[0], Ape[1][:len(C[0])] - C[1])
    tt = t[:len(C[0])]
    mm = (tt >= 5.0) & (tt <= 30.0)
    print(f"      {lab}: {np.polyfit(tt[mm], np.log(dd[mm]), 1)[0]:.4f}")

# ---------------- check 4: over the top ---------------------------------------
over = np.where(np.abs(Bpe[0]) > np.pi)[0]
T_OVER = t[over[0]]
print(f"  perturbed pendulum orbit first passes |q| = pi at t = {T_OVER:.2f}; "
      f"the reference orbit stays inside "
      f"[{Ape[0].min():+.3f}, {Ape[0].max():+.3f}] out to t = {TSEP:.0f}")
DIAM = np.hypot(np.ptp(Ape[0]), np.ptp(Ape[1]))
print(f"  reference orbit phase-space diameter = {DIAM:.2f}")

# --------------------------------- figure -------------------------------------
fig = plt.figure(figsize=(st.width(0.94), 2.24))
gs = fig.add_gridspec(1, 3, width_ratios=[1.0, 1.0, 1.16], left=0.058,
                      right=0.982, top=0.885, bottom=0.165, wspace=0.30)


def portrait(ax, A, B, title):
    ax.plot(A[0][:kt], A[1][:kt], color=st.BLUE, lw=2.1, alpha=0.33,
            solid_capstyle="round")
    ax.plot(B[0][:kt], B[1][:kt], color=st.ORANGE, lw=0.4, alpha=0.95)
    ax.set_aspect("equal")
    ax.set_xlim(-LIM, LIM)
    ax.set_ylim(-LIM, LIM)
    ax.set_xticks([-4, -2, 0, 2, 4])
    ax.set_yticks([-4, -2, 0, 2, 4])
    ax.set_xlabel("$q$", labelpad=1.0)
    ax.set_title(title, pad=3)
    st.tick_ink(ax)


axH = fig.add_subplot(gs[0, 0])
portrait(axH, Aho, Bho, "oscillator, linear")
axH.set_ylabel("$p$", labelpad=1.0)
# labelled in place: the orbit never reaches |q| > 2.7, so the outer strips are
# free and a legend box is not needed
axH.text(-4.35, 4.20, "reference", color=st.BLUE, fontsize=6.6, ha="left",
         va="center")
axH.text(-4.35, 3.52, "perturbed", color=st.ORANGE, fontsize=6.6,
         ha="left", va="center")

axP = fig.add_subplot(gs[0, 1])
portrait(axP, Ape, Bpe, "pendulum, nonlinear")
for sgn in (+1.0, -1.0):
    axP.axvline(sgn*np.pi, color=st.MUTED, lw=0.6, ls=(0, (1.5, 1.5)))
axP.text(np.pi - 0.15, -4.25, r"$|q|=\pi$", color=st.MUTED, fontsize=6.4,
         ha="right", va="bottom")

axS = fig.add_subplot(gs[0, 2])
axS.semilogy(t, dho, color=st.BLUE, lw=0.8)
axS.semilogy(t, dpe, color=st.ORANGE, lw=0.8)
tg = np.linspace(4.0, 34.0, 40)
axS.semilogy(tg, np.exp(np.polyval(np.polyfit(t[m], np.log(dpe[m]), 1), tg)),
             color=st.MUTED, lw=0.7, ls=(0, (1.5, 1.5)))
axS.axhline(DIAM, color=st.MUTED, lw=0.5, ls=(0, (4, 3)))
axS.text(2, DIAM*1.5, "orbit size", color=st.MUTED, fontsize=6.4, ha="left",
         va="bottom")
axS.text(31.5, 5.5e-2, rf"$e^{{{rate:.2f}\,t}}$", color=st.MUTED, fontsize=6.8,
         ha="center", va="top")
axS.text(44, 2.6e-4, "oscillator", color=st.BLUE, fontsize=6.8, ha="center",
         va="center")
axS.text(20, 4.0e-1, "pendulum", color=st.ORANGE, fontsize=6.8, ha="center",
         va="bottom")
axS.set_xlim(0, TSEP)
axS.set_ylim(3e-5, 3e2)
axS.set_xlabel("$t$", labelpad=1.0)
axS.set_ylabel(r"$|\delta(t)|$", labelpad=1.0)
axS.set_title("separation", pad=3)
st.tick_ink(axS)

os.makedirs("images", exist_ok=True)

fig.savefig("images/driven_oscillator_pendulum.png", dpi=400)
print("  written driven_oscillator_pendulum.png")


==> anc/ergodic_mixing.py <==
"""
Lecture 1: ergodic is not the same as mixing.

Top row    a rigid rotation of the torus by two angles that are rationally
           independent of each other and of 1, (q,p) -> (q+alpha, p+beta) mod 1,
           built from the golden and silver ratios.  Every orbit is dense and
           the time average of an observable converges to its average over the
           torus, so the map is ergodic.  A disc of initial conditions is
           nevertheless carried around rigidly and never spreads.
Bottom row the baker's map of Sec. 1.8 acting on the same disc, which is drawn
           out into bands that thread the whole square.
Right      the quantity that separates them, |mu(T^-n A n B) - mu(A)mu(B)| for a
           fixed pair of test rectangles.  Mixing is the statement that this goes
           to zero.  It does for the baker and does not for the rotation.

The two rows are images, and they are computed rather than sampled: every pixel
of a 3x supersampled grid is carried backwards through the inverse map n times
and tested for membership in the disc, then block-averaged down, so the thin
bands at large n render as partial coverage instead of aliasing away.

The curves on the right are computed in closed form, not on a grid.  A grid
cannot do this: by n = 16 the set T^-n A is 2^16 slivers and any pixel estimate
of its measure is dominated by the boundary.  For the baker's map, B^n cuts the
square into 2^n vertical strips and maps strip k onto the horizontal strip whose
index is the bit reversal of k, affinely, so mu(B^-n A n B) is an exact sum of
2^n rectangle overlaps.  For the rotation, T^-n A is one rectangle on the torus
and the overlap is a product of two circular interval intersections.

Test rectangles are deliberately non-dyadic.  A first version used A and B with
edges at halves and quarters, and against a map that halves and doubles those
gave intersections that were exact and periodic rather than convergent, which
looked like a failure of mixing and was an artefact of the choice.

Checks printed below: Birkhoff's theorem for the rotation, the mixing
discrepancy for both maps, and Kac's lemma on the baker's map.

Generated at the width it occupies at 0.96\\textwidth on A4 with 1 in margins.
"""
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.colors import LinearSegmentedColormap
import st4_style as st

st.use()

# Two angles that are rationally independent of each other and of 1, since
# {1, sqrt5, sqrt2} are independent over Q.  The golden and silver ratios
# divided down, so that the disc completes a tour of the square over the six
# steps shown without being cut by the periodic edges; the divisor changes
# nothing about ergodicity.
ALPHA = (np.sqrt(5) - 1)/12
BETA = (np.sqrt(2) - 1)/6
SHOW = [0, 2, 4, 6]
SS = 3                                # supersampling factor
NDISP = 600                           # displayed pixels per side
RES = SS*NDISP
QC, PC, RAD = 0.20, 0.25, 0.15        # the disc

# the two test rectangles, both non-dyadic
qa, qb_, pa, pb_ = 0.13, 0.47, 0.09, 0.53
qc, qd, pc_, pd = 0.56, 0.93, 0.61, 0.98
muA = (qb_ - qa)*(pb_ - pa)
muB = (qd - qc)*(pd - pc_)
TGT = muA*muB


# ------------------------------------------------------------------ the images
def baker_inv(q, p):
    lo = p < 0.5
    return np.where(lo, q/2, (q + 1)/2), np.where(lo, 2*p, 2*p - 1)


def rot_inv(q, p, n):
    return np.mod(q - n*ALPHA, 1.0), np.mod(p - n*BETA, 1.0)


ax1 = (np.arange(RES) + 0.5)/RES
Q, P = np.meshgrid(ax1, ax1)


def in_disc(q, p):
    """Disc on the torus, so the shortest separation is the one that counts."""
    dq = np.abs(q - QC); dq = np.minimum(dq, 1 - dq)
    dp = np.abs(p - PC); dp = np.minimum(dp, 1 - dp)
    return dq**2 + dp**2 < RAD**2


def shrink(mask):
    """Block-average the supersampled mask down to the display grid."""
    return mask.reshape(NDISP, SS, NDISP, SS).mean(axis=(1, 3))


rot_frames, bak_frames = [], []
Qb, Pb = Q.copy(), P.copy()
for n in range(max(SHOW) + 1):
    if n in SHOW:
        rq, rp = rot_inv(Q, P, n)
        rot_frames.append(shrink(in_disc(rq, rp)))
        bak_frames.append(shrink(in_disc(Qb, Pb)))
    Qb, Pb = baker_inv(Qb, Pb)
del Q, P, Qb, Pb
print(f"  disc area {np.pi*RAD**2:.5f} exact; measured "
      + ", ".join(f"n={n} {f.mean():.5f}" for n, f in zip(SHOW, bak_frames)))

# ------------------------- check 1: Birkhoff, the rotation is ergodic ---------
q0, p0 = 0.2013, 0.7411
for N in (10**3, 10**4, 10**6, 10**7):
    k = np.arange(N)
    qq = np.mod(q0 + ALPHA*k, 1); pp = np.mod(p0 + BETA*k, 1)
    f = ((qq >= qa) & (qq < qb_) & (pp >= pa) & (pp < pb_)).mean()
    print(f"  Birkhoff, rotation, N={N:8d}: time average {f:.6f}  vs mu(A) {muA:.6f}"
          f"   (relative gap {abs(f-muA)/muA:.1e})")


# ------------------------- check 2: the mixing discrepancy, in closed form ----
def baker_fwd(q, p):
    L = q < 0.5
    return np.where(L, 2*q, 2*q - 1), np.where(L, p/2, (p + 1)/2)


def inA(q, p):
    return (q >= qa) & (q < qb_) & (p >= pa) & (p < pb_)


def overlap(a, b, c, d):
    """Length of [a,b) n [c,d) on the line, vectorised."""
    return np.maximum(0.0, np.minimum(b, d) - np.maximum(a, c))


def circ_overlap(s, w, c, d):
    """Length of the arc [s, s+w) n [c, d), all on the circle of unit length."""
    s = np.mod(s, 1.0)
    return overlap(s, s + w, c, d) + overlap(s - 1, s - 1 + w, c, d)


def bitrev(k, n):
    """Reverse the low n bits of each entry of k."""
    r = np.zeros_like(k)
    for i in range(n):
        r = (r << 1) | ((k >> i) & 1)
    return r


def baker_mix(n):
    """mu(B^-n A n B) exactly.

    B^n sends the vertical strip [k/2^n,(k+1)/2^n) x [0,1) affinely onto
    [0,1) x [j/2^n,(j+1)/2^n) with j the n-bit reversal of k: a point
    q=(k+u)/2^n, p goes to (u, (j+p)/2^n).  So B^-n A meets strip k in the
    rectangle [(k+qa)/2^n,(k+qb)/2^n) x ([2^n pa - j, 2^n pb - j) n [0,1)).
    """
    if n == 0:
        return overlap(qa, qb_, qc, qd)*overlap(pa, pb_, pc_, pd)
    k = np.arange(2**n, dtype=np.int64)
    j = bitrev(k, n)
    S = float(2**n)
    dq = overlap((k + qa)/S, (k + qb_)/S, qc, qd)
    dp = overlap(np.maximum(S*pa - j, 0.0), np.minimum(S*pb_ - j, 1.0), pc_, pd)
    return float((dq*dp).sum())


def rot_mix(n):
    """mu(T^-n A n B) exactly: T^-n A is one rectangle on the torus."""
    return (circ_overlap(qa - n*ALPHA, qb_ - qa, qc, qd)
            * circ_overlap(pa - n*BETA, pb_ - pa, pc_, pd))


NBAK, NROT = 20, 300
bak_dev = np.array([abs(baker_mix(n) - TGT) for n in range(1, NBAK + 1)])
rot_dev = np.array([abs(rot_mix(n) - TGT) for n in range(1, NROT + 1)])
print(f"  mixing target mu(A)mu(B) = {TGT:.6f}")
print("  baker    discrepancy: " + "  ".join(
    f"n={n} {bak_dev[n-1]:.2e}" for n in (1, 4, 8, 12, 16, 20)))
sl = np.polyfit(np.arange(4, 17), np.log(bak_dev[3:16]), 1)[0]
print(f"  baker    decay rate  {sl:.4f} per step  vs -log 2 = {-np.log(2):.4f}")
print(f"  rotation discrepancy: n=1-10 mean {rot_dev[:10].mean():.2e}, "
      f"n=291-300 mean {rot_dev[290:].mean():.2e}, max {rot_dev.max():.2e}"
      f", median {np.median(rot_dev):.2e}  -> no decay")
print("  baker    tail: " + "  ".join(f"n={n} {bak_dev[n-1]:.2e}" for n in range(17, 21)))

# The closed forms above are the whole point of this script, so check them
# against brute force.  Note the direction: x lies in T^-n A when the FORWARD
# orbit of x is in A at step n, so the sampled points are pushed forward, which
# is the opposite of what the images above do (a pixel is lit when its backward
# orbit meets the disc, since that is what puts it in the forward image).
_rng = np.random.default_rng(7)
_x, _y = _rng.random(4_000_000), _rng.random(4_000_000)
_inB = (_x >= qc) & (_x < qd) & (_y >= pc_) & (_y < pd)
_worst_b = _worst_r = 0.0
_qb, _pb = _x.copy(), _y.copy()
for n in range(1, 7):
    _qb, _pb = baker_fwd(_qb, _pb)
    _mc = float((inA(_qb, _pb) & _inB).mean())
    _worst_b = max(_worst_b, abs(_mc - baker_mix(n)))
    _mc = float((inA(np.mod(_x + n*ALPHA, 1), np.mod(_y + n*BETA, 1))
                 & _inB).mean())
    _worst_r = max(_worst_r, abs(_mc - rot_mix(n)))
del _x, _y, _qb, _pb, _inB
print(f"  closed form vs 4e6-point Monte Carlo, n=1..6: worst deviation "
      f"{_worst_b:.1e} (baker), {_worst_r:.1e} (rotation); MC noise ~2e-4")

# ------------------------- check 3: Kac's lemma on the baker's map ------------
rng = np.random.default_rng(11)

for (a, b, c, d) in [(0, .5, 0, .5), (0, .5, 0, 1.), (0, 1., 0, .25)]:
    mu = (b - a)*(d - c); m = 200000
    q = rng.uniform(a, b, m); p = rng.uniform(c, d, m)
    ret = np.zeros(m, int); done = np.zeros(m, bool)
    for k in range(1, 60):
        q, p = baker_fwd(q, p)
        new = (q >= a) & (q < b) & (p >= c) & (p < d) & ~done
        ret[new] = k; done |= new
        if done.all():
            break
    print(f"  Kac, baker, mu(A)={mu:.3f}: mean return {ret[done].mean():.4f}"
          f"  vs 1/mu {1/mu:.4f}")

# --------------------------------- figure ------------------------------------
fig = plt.figure(figsize=(st.width(0.96), 2.80))
gs = fig.add_gridspec(2, 6, width_ratios=[1, 1, 1, 1, 0.40, 1.66],
                      left=0.072, right=0.988, top=0.882, bottom=0.135,
                      wspace=0.13, hspace=0.20)
cmap = LinearSegmentedColormap.from_list("disc", ["#ffffff", st.ORANGE])
for j, n in enumerate(SHOW):
    for row, frames in ((0, rot_frames), (1, bak_frames)):
        a = fig.add_subplot(gs[row, j])
        a.imshow(frames[j], origin="lower", extent=[0, 1, 0, 1], cmap=cmap,
                 vmin=0, vmax=1, interpolation="bilinear", rasterized=True)
        a.set_xlim(0, 1); a.set_ylim(0, 1); a.set_aspect("equal")
        a.set_xticks([0, 1]); a.set_yticks([0, 1])
        st.tick_ink(a)
        if j:
            a.set_yticklabels([])
        else:
            a.set_ylabel(r"$p$", labelpad=0.5)
        if row == 0:
            a.set_title(rf"$n={n}$", pad=3)
            a.set_xticklabels([])
        else:
            a.set_xlabel(r"$q$", labelpad=0.5)
            if j:
                a.set_xticklabels([])

axp = fig.add_subplot(gs[:, 5])
axp.semilogy(np.arange(1, NROT + 1), rot_dev, color=st.ORANGE, lw=0.6)
axp.semilogy(np.arange(1, NBAK + 1), bak_dev, color=st.BLUE, lw=1.1,
             marker="o", ms=2.2)
# The guide is the function itself on a fine grid, not a straight segment
# between its endpoints.  The horizontal axis is logarithmic, so 2^-n is convex
# here and a chord would sit up to 0.3 decades below it in the middle while
# still carrying the right label.
g0 = 3.0*bak_dev[3]                                    # anchored two ticks above n=4
ng = np.linspace(4.0, 20.0, 300)
axp.semilogy(ng, g0*2.0**-(ng - 4.0), color=st.MUTED, lw=0.6,
             ls=(0, (4, 2)), zorder=0)
axp.text(13.5, g0*2.0**-8.4, r"$2^{-n}$", color=st.MUTED, fontsize=7.4,
         ha="left", va="bottom")
axp.text(22, 2.1e-1, "rotation", color=st.ORANGE, fontsize=7.6,
         ha="center", va="bottom")
axp.text(1.35, 1.4e-5, "baker", color=st.BLUE, fontsize=7.6,
         ha="left", va="center")
axp.set_xscale("log")
axp.set_xlim(1, NROT); axp.set_ylim(4e-8, 6e-1)
axp.set_xlabel(r"$n$", labelpad=1.5)
# Phi, not T: the body writes the flow as Phi and uses T for the averaging
# window two subsections away, so T here would collide inside one lecture.
axp.set_ylabel(r"$\left|\mu(\Phi^{-n}A\cap B)-\mu(A)\,\mu(B)\right|$",
               labelpad=2.0, fontsize=7.8)
st.tick_ink(axp)

fig.text(0.008, 0.700, "rotation", rotation=90, va="center", ha="center",
         fontsize=7.6, color=st.MUTED)
fig.text(0.008, 0.315, "baker", rotation=90, va="center", ha="center",
         fontsize=7.6, color=st.MUTED)

os.makedirs("images", exist_ok=True)

fig.savefig("images/ergodic_mixing.png", dpi=400)
print("written  ergodic_mixing.png")


==> anc/freeE.py <==
"""
The magnetised Einstein--Maxwell--dilaton background and the suspended string,
for figure_scripts/qcd_string.py.

This file reconstructs what an earlier scratch copy supplied.  Everything here
is taken from Shukla, Nongmaithem, Dudal and Mahapatra, Phys. Rev. D 111 (2025)
106002, arXiv:2411.17279, reading the equations off the typeset paper:

  Eq. (2)   ds^2 = (L_AdS^2 e^{2A(z)}/z^2)[ -g dt^2 + dz^2/g + dx_1^2
                                            + e^{B^2 z^2}(dx_2^2 + dx_3^2) ]
            with z = 1/r the holographic coordinate and L_AdS = 1
  Eq. (3)   A(z) = -a z^2
  Eq. (5)   g(z) in closed form, below
  Eq. (6)   phi(z) in closed form, below
  Eq. (10)  string frame, (g_s)_MN = e^{sqrt(2/3) phi} g_MN, so that
            A_s = A + phi/sqrt(6)
  Eq. (22)  L(r_0), Eq. (23) F, Eq. (24) F_dis

with a = 0.15 GeV^2 fixed by the deconfinement temperature and c = 1.16 GeV^2
by the heavy-meson spectrum.  The dilaton is real only for B^4 <= 6 a^2, which
caps B near 0.6 GeV.

Coordinates.  The paper works in z, the notes in r = 1/z, and the figure fixes
r_h = 1, so z_h = 1 as well and the two readings of the horizon argument
coincide.  The functions here take r_0 in the r coordinate, as qcd_string.py
passes it, and convert internally.

Reduction used below.  With S(z) = e^{2A_s(z)}/z^2 the common prefactor,

    g_tt = -S g ,   g_zz = S/g ,   g_11 = S ,   g_33 = S e^{B^2 z^2} ,

so that, writing V = g_ii |g_tt| and using sqrt(g_rr) dr = sqrt(g_zz) dz,

    L(z_0)  = 2 int_0^{z_0} h(z) sqrt( V_0/(V - V_0) ) dz ,
              h = 1/sqrt(g) for the parallel case and e^{-B^2z^2/2}/sqrt(g)
              for the perpendicular one,
    F       = (1/pi alpha') int_0^{z_0} S(z) sqrt( V/(V - V_0) ) dz ,
    F_dis   = (1/pi alpha') int_0^{z_h} S(z) dz .

V falls monotonically from infinity at the boundary to zero at the horizon, so
V - V_0 > 0 on the whole range of integration.  Both F integrals carry the same
ultraviolet divergence, which cancels once they are combined as

    Delta F = (1/pi alpha') [ int_0^{z_0} S ( sqrt(V/(V-V_0)) - 1 ) dz
                              - int_{z_0}^{z_h} S dz ] ,

leaving two finite integrals.  The remaining inverse-square-root singularity at
the tip is removed by z = z_0 - u^2, which is why the quadrature below is in u.

2 pi alpha' is set to 1.  It cancels in L_max, in L_crit and in the sign of
Delta F, and only sets the vertical scale of the free-energy panel.

Running this file directly prints the checks: the boundary conditions of Eq. (9)
as identities, and the four tip positions of Table I.
"""
import numpy as np
from scipy.integrate import quad
from scipy.optimize import brentq

A_PAR = 0.15         # GeV^2, from the deconfinement temperature
C_PAR = 1.16         # GeV^2, from the heavy-meson spectrum
zh = 1.0             # horizon, GeV^-1; r_h = 1/zh = 1
mu = 0.0             # chemical potential, GeV


# ----------------------------------------------------------------- background
def phi(z, B):
    """Eq. (6).  Real for B^4 <= 6 a^2; phi(0) = 0 identically."""
    a = A_PAR
    D = 6.0*a*a - B**4
    s = np.sqrt(D)
    P = 9.0*a - B*B
    Q = np.sqrt(z*z*D + P)
    return (P*np.log(s*Q + D*z)/s + z*Q - P*np.log(np.sqrt(P)*s)/s)


def gblack(z, B, mu_, zh_=None):
    """Eq. (5).  g(0) = 1 and g(zh) = 0 hold identically in a, c, B and mu."""
    a, c = A_PAR, C_PAR
    zh_ = zh if zh_ is None else zh_
    k = 3.0*a - B*B
    kc = k + c
    den = (np.exp(c*zh_*zh_) - 1.0)**2 * kc*kc
    q = c*(np.exp(z*z*kc)*(z*z*kc - 1.0) + 1.0)*mu_*mu_/den
    qh = c*(np.exp(zh_*zh_*kc)*(zh_*zh_*kc - 1.0) + 1.0)*mu_*mu_/den
    A1 = np.exp(z*z*k)*(z*z*k - 1.0) + 1.0
    Ah = np.exp(zh_*zh_*k)*(zh_*zh_*k - 1.0) + 1.0
    return 1.0 + q - A1*(qh + 1.0)/Ah


def warp(z, B, frame):
    """S(z) = e^{2 A_s}/z^2, the factor common to every metric component."""
    As = -A_PAR*z*z
    if frame == "string":
        As = As + phi(z, B)/np.sqrt(6.0)
    return np.exp(2.0*As)/(z*z)


def _As(z, B, frame):
    As = -A_PAR*z*z
    if frame == "string":
        As = As + phi(z, B)/np.sqrt(6.0)
    return As


def _ratio(z, z0, B, mu_, frame, orient, zh_):
    """V(z_0)/V(z), formed multiplicatively.

    V itself runs from about 1e24 at the boundary to zero at the horizon, and
    forming V - V_0 out of those numbers loses most of the precision near
    z = 0.  Every factor below is of order one instead:

        V_0/V = (S_0/S)^2 (g_0/g) (a_0/a),
        S_0/S = e^{2(A_s(z_0) - A_s(z))} (z/z_0)^2 .
    """
    dA = np.exp(2.0*(_As(z0, B, frame) - _As(z, B, frame)))*(z/z0)**2
    gr = gblack(z0, B, mu_, zh_)/gblack(z, B, mu_, zh_)
    ar = np.exp(B*B*(z0*z0 - z*z)) if orient == "per" else 1.0
    return dA*dA*gr*ar


def _h(z, B, mu_, orient, zh_):
    """sqrt(g_zz/g_ii)."""
    g = gblack(z, B, mu_, zh_)
    aniso = np.exp(B*B*z*z) if orient == "per" else 1.0
    return 1.0/(np.sqrt(g)*np.sqrt(aniso))


# --------------------------------------------------------------- the integrals
def Lofr0(r0, zh_, B, mu_, frame="string", orient="par"):
    """Eq. (22): the separation of the endpoints for a tip at r0 = 1/z0."""
    z0 = 1.0/r0

    def integrand(u):
        z = z0 - u*u
        if z <= 1e-14:
            return 0.0
        R = _ratio(z, z0, B, mu_, frame, orient, zh_)
        if R >= 1.0:
            return 0.0
        return 2.0*_h(z, B, mu_, orient, zh_)*np.sqrt(R/(1.0 - R))*2.0*u

    val, _ = quad(integrand, 0.0, np.sqrt(z0), limit=500, epsabs=1e-13,
                  epsrel=1e-12)
    return val


def dF(r0, zh_, B, mu_, frame="string", orient="par"):
    """Eqs. (23) and (24): F of the connected string minus the straight pair.

    Positive means the connected string costs more than the disconnected one.
    The small-r0 branch sits above zero at every separation and the large-r0
    branch crosses zero at L_crit, which is the arrangement the source paper
    describes.
    """
    z0 = 1.0/r0

    def sub(u):
        z = z0 - u*u
        if z <= 1e-14:
            return 0.0
        R = _ratio(z, z0, B, mu_, frame, orient, zh_)
        if R >= 1.0:
            return 0.0
        return warp(z, B, frame)*(1.0/np.sqrt(1.0 - R) - 1.0)*2.0*u

    conn, _ = quad(sub, 0.0, np.sqrt(z0), limit=500, epsabs=1e-13, epsrel=1e-12)
    tail, _ = quad(lambda z: warp(z, B, frame), z0, zh_, limit=500,
                   epsabs=1e-13, epsrel=1e-12)
    return conn - tail


# --------------------------------------------------------------------- checks
if __name__ == "__main__":
    print("[check] boundary conditions of Eq. (9), as identities")
    for B_, m_ in ((0.0, 0.0), (0.3, 0.6), (0.5, 1.2)):
        print(f"        B={B_}, mu={m_}:  g(0)-1 = {gblack(1e-12, B_, m_)-1:.2e},"
              f"  g(zh) = {gblack(zh, B_, m_):+.2e},"
              f"  phi(0) = {phi(1e-12, B_):+.2e}")

    print("[check] Table I of Phys. Rev. D 111 (2025) 106002: "
          "r_0 at L = 1.1, r_h = 1, string frame")
    worst = 0.0
    for bb, mm, orient, tgt in ((0.0, 0.0, "par", 1.08318),
                                (0.2, 0.6, "par", 1.08647),
                                (0.2, 0.6, "per", 1.08843),
                                (0.5, 1.2, "per", 1.13549)):
        r = brentq(lambda x: Lofr0(x, 1.0, bb, mm, "string", orient) - 1.1,
                   1.0005, 1.30, xtol=1e-12)
        rel = abs(r/tgt - 1.0)
        worst = max(worst, rel)
        print(f"        B={bb}, mu={mm}, {orient}:  ours {r:.5f}   "
              f"paper {tgt:.5f}   rel. diff {rel:.1e}")
    print(f"        worst relative difference {worst:.1e}")


==> anc/henon_heiles_sections.py <==
"""
Lecture 1: Poincare sections of the Henon--Heiles system at two energies.

Replaces a version that had no script.  The Hamiltonian is the one in the text,

    H = (px^2 + py^2)/2 + (x^2 + y^2)/2 + x^2 y - y^3/3 ,

whose escape energy is 1/6.  The section is y = 0 taken with py > 0, plotted in
the (x, px) plane, located by event detection on the dense solution rather than
by interpolating between stored steps.  On that section py^2 = 2E - x^2 - px^2,
so the accessible region is the disc of radius sqrt(2E): 0.4082 at E = 1/12 and
0.5000 at E = 1/8.  Both are checked against the plotted data.

Each initial condition carries a tangent vector through the variational
equations with renormalisation, so every orbit comes with a finite-time
Lyapunov exponent and the split between regular and chaotic is measured rather
than eyeballed.  The two populations are well separated, by more than an order
of magnitude, and the threshold is placed in the gap.

Left    E = 1/12.  Nested invariant curves and island chains.  What chaos there
    is sits in thin layers near the separatrices and near the boundary.
Right   E = 1/8.  Those layers have merged into one connected sea, with islands
    of regular motion surviving inside it.

Printed checks:

  * energy drift over each run;
  * the radius of the plotted point cloud against sqrt(2E);
  * the two populations of lambda_T, their gap, and the fraction of orbits and
    of section points that are chaotic at each energy.

Generated at the width it occupies at 0.94\\textwidth on A4 with 1 in margins.
"""
import os
import numpy as np
from scipy.integrate import solve_ivp
import matplotlib.pyplot as plt
import st4_style as st

st.use()

NCROSS = 700
NORB = 30
CACHE = ".hh_cache.npz"
LAM_CUT = 0.010          # placed in the measured gap, see the print below


def rhs(t, z):
    """State and one tangent vector, both to the same order."""
    x, y, px, py, dx, dy, dpx, dpy = z
    return [px, py,
            -x - 2.0*x*y,
            -y - x*x + y*y,
            dpx, dpy,
            -(1.0 + 2.0*y)*dx - 2.0*x*dy,
            -2.0*x*dx - (1.0 - 2.0*y)*dy]


def energy(x, y, px, py):
    return 0.5*(px*px + py*py) + 0.5*(x*x + y*y) + x*x*y - y**3/3.0


def cross(t, z):
    return z[1]


cross.direction = 1.0      # y = 0 with ydot = py > 0


def section(E, x0, px0, ncross=NCROSS, chunk=400.0):
    """Crossings and the finite-time exponent for one initial condition."""
    py0 = np.sqrt(max(2.0*E - x0*x0 - px0*px0, 0.0))
    if py0 <= 1e-9:
        return None
    rng = np.random.default_rng(7)
    w = rng.normal(size=4)
    w /= np.linalg.norm(w)
    z = np.concatenate([[x0, 0.0, px0, py0], w])
    E0 = energy(*z[:4])
    pts, logsum, T, dE = [], 0.0, 0.0, 0.0
    while len(pts) < ncross:
        s = solve_ivp(rhs, [0.0, chunk], z, rtol=3e-12, atol=1e-14,
                      method="DOP853", events=cross, dense_output=False)
        for ye in s.y_events[0]:
            pts.append((ye[0], ye[2]))
        z = s.y[:, -1]
        nrm = np.linalg.norm(z[4:])
        logsum += np.log(nrm)
        z[4:] /= nrm
        T += chunk
        dE = max(dE, abs(energy(*z[:4]) - E0))
    return np.array(pts[:ncross]), logsum/T, dE


def build(E):
    """A spread of starting points on the two axes of the section."""
    r = np.sqrt(2.0*E)
    seeds = [(v, 0.0) for v in np.linspace(-0.94*r, 0.94*r, 16)]
    seeds += [(0.0, v) for v in np.linspace(-0.94*r, 0.94*r, 16)]
    seeds = [s for s in seeds if abs(s[0]) + abs(s[1]) > 1e-9][:NORB]
    out = []
    for x0, px0 in seeds:
        r_ = section(E, x0, px0)
        if r_ is not None:
            out.append(r_)
    return out


if os.path.exists(CACHE):
    z = np.load(CACHE, allow_pickle=True)
    RES = z["res"].item()
    print("  loaded cached sections")
else:
    RES = {}
    for E in (1.0/12.0, 1.0/8.0):
        RES[E] = build(E)
    np.savez(CACHE, res=np.array(RES, dtype=object))

for E in (1.0/12.0, 1.0/8.0):
    orbs = RES[E]
    lam = np.array([o[1] for o in orbs])
    dE = max(o[2] for o in orbs)
    P = np.vstack([o[0] for o in orbs])
    reg, cha = lam[lam < LAM_CUT], lam[lam >= LAM_CUT]
    nch = sum(len(o[0]) for o in orbs if o[1] >= LAM_CUT)
    print(f"  E = {E:.5f}  ({len(orbs)} orbits, {len(P)} crossings)")
    print(f"     energy drift          {dE:.2e}")
    print(f"     point-cloud radius    {np.hypot(P[:, 0], P[:, 1]).max():.4f}"
          f"   (boundary sqrt(2E) = {np.sqrt(2*E):.4f})")
    print(f"     lambda_T regular      max {reg.max():.4f}"
          if len(reg) else "     lambda_T regular      none")
    print(f"     lambda_T chaotic      min {cha.min():.4f}"
          if len(cha) else "     lambda_T chaotic      none")
    print(f"     chaotic fraction      {len(cha)}/{len(lam)} orbits, "
          f"{nch/len(P):.2f} of the points")

# --------------------------------- figure -------------------------------------
fig = plt.figure(figsize=(st.width(0.94), 3.06))
gs = fig.add_gridspec(1, 2, left=0.078, right=0.988, top=0.905, bottom=0.115,
                      wspace=0.16)

for j, E in enumerate((1.0/12.0, 1.0/8.0)):
    ax = fig.add_subplot(gs[0, j])
    r = np.sqrt(2.0*E)
    th = np.linspace(0, 2*np.pi, 400)
    ax.plot(r*np.cos(th), r*np.sin(th), color=st.FAINT, lw=0.6, zorder=0)
    for pts, lam, _ in RES[E]:
        chaotic = lam >= LAM_CUT
        ax.plot(pts[:, 0], pts[:, 1], ".",
                color=st.ORANGE if chaotic else st.BLUE,
                ms=0.6 if chaotic else 0.75,
                alpha=0.75 if chaotic else 0.95, mew=0, zorder=2 if chaotic else 3)
    ax.set_aspect("equal")
    ax.set_xlim(-0.53, 0.53)
    ax.set_ylim(-0.53, 0.53)
    ax.set_xticks([-0.4, -0.2, 0.0, 0.2, 0.4])
    ax.set_yticks([-0.4, -0.2, 0.0, 0.2, 0.4])
    ax.set_xlabel("$x$", labelpad=1.0)
    ax.set_title(rf"$E={'1/12' if j == 0 else '1/8'}$", pad=3)
    if j == 0:
        ax.set_ylabel("$p_x$", labelpad=1.0)
        ax.text(-0.50, 0.485, "regular", color=st.BLUE, fontsize=6.8,
                ha="left", va="center")
        ax.text(-0.50, 0.425, "chaotic", color=st.ORANGE, fontsize=6.8,
                ha="left", va="center")
    else:
        ax.set_yticklabels([])
    st.tick_ink(ax)

os.makedirs("images", exist_ok=True)

fig.savefig("images/henon_heiles_sections.png", dpi=400)
print("  written henon_heiles_sections.png")


==> anc/level_statistics.py <==
"""
Figure for Lecture 4: Poisson versus Wigner-Dyson level statistics.

Row 1 (integrable) : 40 consecutive unfolded levels of a rectangular billiard,
                     and their nearest-neighbour spacing distribution against exp(-s).
Row 2 (chaotic)    : the same two panels for a GOE spectrum, against the Wigner
                     surmise, with the GUE and GSE surmises shown for comparison.

Both spectra are exact.  The rectangle's levels are known in closed form and are
unfolded with the two-term Weyl law; the GOE spectrum is unfolded with the
semicircle law.  Nothing is fitted; <s> = 1 comes out of the unfolding itself.
"""
import os
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt

mpl.rcParams.update({
    "font.size": 8.5, "axes.linewidth": 0.6, "axes.labelsize": 9,
    "xtick.direction": "in", "ytick.direction": "in",
    "xtick.major.width": 0.7, "ytick.major.width": 0.7,
})

REG  = "#c2701c"      # integrable
CHA  = "#1f5fa8"      # chaotic
FAINT = "#9aa0a6"

# ---------------------------------------------------------------- rectangle --
def rectangle_levels(a=1.0, b=(np.sqrt(5) - 1) / 2, kmax=900.0):
    m = np.arange(1, int(kmax * a / np.pi) + 2)[:, None]
    n = np.arange(1, int(kmax * b / np.pi) + 2)[None, :]
    k = np.sqrt((np.pi * m / a) ** 2 + (np.pi * n / b) ** 2).ravel()
    k = np.sort(k[k < kmax])
    A, L = a * b, 2 * (a + b)
    return A / (4 * np.pi) * k**2 - L / (4 * np.pi) * k + 0.25

# ---------------------------------------------------------------------- GOE --
def goe_levels(N=3000, reps=10, seed=3, keep=0.5):
    rng = np.random.default_rng(seed)
    out = []
    for _ in range(reps):
        A = rng.normal(size=(N, N))
        E = np.linalg.eigvalsh((A + A.T) / 2)
        x = np.clip(E / np.sqrt(2 * N), -1, 1)
        eps = N * (0.5 + (x * np.sqrt(1 - x**2) + np.arcsin(x)) / np.pi)
        lo, hi = int(N * (1 - keep) / 2), int(N * (1 + keep) / 2)
        out.append(eps[lo:hi])
    return out

eps_rect = rectangle_levels()
s_rect = np.diff(eps_rect)[len(eps_rect) // 5:]
goe_seqs = goe_levels()
s_goe = np.concatenate([np.diff(q) for q in goe_seqs])
print(f"rectangle: {len(s_rect)} spacings, <s> = {s_rect.mean():.4f}")
print(f"GOE      : {len(s_goe)} spacings, <s> = {s_goe.mean():.4f}")

s = np.linspace(1e-4, 3.5, 800)
P_poisson = np.exp(-s)
P_goe = np.pi / 2 * s * np.exp(-np.pi * s**2 / 4)
P_gue = 32 / np.pi**2 * s**2 * np.exp(-4 * s**2 / np.pi)
P_gse = 2**18 / (3**6 * np.pi**3) * s**4 * np.exp(-64 * s**2 / (9 * np.pi))

# ------------------------------------------------------------------- figure --
fig = plt.figure(figsize=(6.6, 3.7))
gs = fig.add_gridspec(2, 2, width_ratios=[1.25, 1.0], height_ratios=[1, 1],
                      hspace=0.62, wspace=0.22,
                      left=0.095, right=0.985, top=0.905, bottom=0.115)

def tick_panel(ax, seq, colour, label):
    x = seq - seq[0]
    d = np.diff(x); j = int(np.argmin(d))
    mid = (x[j] + x[j + 1]) / 2
    ax.axvspan(mid - 0.55, mid + 0.55, color="0.88", lw=0, zorder=0)
    ax.vlines(x, 0.10, 0.80, color=colour, lw=0.8, zorder=2)
    tx = min(max(mid, 7.0), 33.0)
    ax.annotate(f"closest pair, $s={d[j]:.2f}$", xy=(mid, 0.84), xytext=(tx, 1.05),
                ha="center", va="bottom", fontsize=7.5, color="0.30",
                arrowprops=dict(arrowstyle="-", color="0.55", lw=0.7,
                                shrinkA=1, shrinkB=1))
    ax.set_xlim(-0.5, 40.5); ax.set_ylim(0, 1.45)
    ax.set_yticks([])
    for sp in ("left", "right", "top"):
        ax.spines[sp].set_visible(False)
    ax.text(-0.055, 0.45, label, transform=ax.transAxes, rotation=90,
            ha="center", va="center", fontsize=9, color=colour, weight="bold")

def dist_panel(ax, data, colour, curve, curve_label, extra=()):
    bins = np.linspace(0, 3.5, 43)
    ax.hist(data, bins=bins, density=True, histtype="stepfilled",
            facecolor=colour, alpha=0.20, edgecolor=colour, lw=0.8)
    for y, lab, xy in extra:
        ax.plot(s, y, color=FAINT, lw=1.0, zorder=1)
        ax.annotate(lab, xy=xy, fontsize=7, color=FAINT, ha="center")
    ax.plot(s, curve, color=colour, lw=1.6, zorder=3, label=curve_label)
    ax.set_xlim(0, 3.5); ax.set_ylim(0, 1.32)
    ax.set_ylabel(r"$P(s)$")
    ax.legend(frameon=False, fontsize=7, loc="upper right", handlelength=1.3,
              borderaxespad=0.3)

ax_a = fig.add_subplot(gs[0, 0]); ax_b = fig.add_subplot(gs[1, 0])
ax_c = fig.add_subplot(gs[0, 1]); ax_d = fig.add_subplot(gs[1, 1])

tick_panel(ax_a, eps_rect[3000:3041], REG, "integrable")
tick_panel(ax_b, goe_seqs[0][:41],    CHA, "chaotic")
ax_a.set_xticklabels([])
ax_b.set_xlabel(r"unfolded levels $\varepsilon_n$")
ax_a.set_title("rectangular billiard", fontsize=9, color=REG, pad=3)
ax_b.set_title("Gaussian orthogonal ensemble", fontsize=9, color=CHA, pad=3)

dist_panel(ax_c, s_rect, REG, P_poisson, r"Poisson, $e^{-s}$")
dist_panel(ax_d, s_goe,  CHA, P_goe,     r"GOE, $\frac{\pi}{2}s\,e^{-\pi s^2/4}$",
           extra=[(P_gue, "GUE", (1.52, 0.83)), (P_gse, "GSE", (1.26, 1.18))])
ax_c.set_xticklabels([])
ax_d.set_xlabel(r"$s$")
ax_c.annotate(r"$P(0)=1$, no suppression of small $s$",
              xy=(0.05, 0.98), xytext=(0.58, 0.62), fontsize=7, color="0.30",
              arrowprops=dict(arrowstyle="->", color="0.50", lw=0.7))
ax_d.annotate(r"$P(s)\propto s^{\beta}$ as $s\to 0$",
              xy=(0.19, 0.24), xytext=(1.62, 0.48), fontsize=7, color="0.30",
              arrowprops=dict(arrowstyle="->", color="0.50", lw=0.7,
                              connectionstyle="arc3,rad=0.32"))

os.makedirs("images", exist_ok=True)

fig.savefig("images/level_statistics.png", dpi=400)
print("written")


==> anc/lorenz_attractor.py <==
"""
Lecture 1, Sec. 1.11: the Lorenz attractor, and the butterfly effect measured.

Left : the attractor in the (x,z) plane at the standard parameters, shaded by
       time along the trajectory so the two lobes can be told apart and the
       aperiodic switching between them can be followed.  The two unstable fixed
       points C_+- are marked.
Right: what the left panel is a picture of.  Two trajectories started 1e-9 apart
       are integrated together; their separation grows exponentially at the rate
       measured in the caption until it saturates at the diameter of the
       attractor, which is the whole content of Eq. (1.2) and of the estimate of
       the predictability time in Eq. (1.4).  Three initial separations are
       shown; the saturation time shifts by log(10)/lambda per decade, which is
       why buying precision buys so little time.

Three quantities are measured, not quoted, and all three are printed:

  * the phase-space contraction rate, div f = -(sigma + 1 + beta), from the
    tangent map.  The tangent map is integrated with RK4 alongside the
    trajectory: an explicit-Euler step gives det(I + dt A) = 1 + dt tr A + O(dt^2),
    and for the Lorenz Jacobian that second-order term accumulates into a factor
    of four.
  * the largest Lyapunov exponent by the Benettin two-trajectory renormalisation
    method, the same method used for the three-body figure.  Accepted value
    0.9056.
  * the fitted slope of the divergence curves in the right panel, which has to
    agree with it.

Generated at the width it occupies at 0.92\\textwidth on A4 with 1 in margins.
"""
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.collections import LineCollection
import st4_style as st

st.use()

SIG, RHO, BET = 10.0, 28.0, 8.0/3.0


def f(s):
    x, y, z = s[0], s[1], s[2]
    return np.array([SIG*(y - x), x*(RHO - z) - y, x*y - BET*z])


def fv(S):
    """Vectorised field for an ensemble of states, S of shape (n,3)."""
    x, y, z = S[:, 0], S[:, 1], S[:, 2]
    return np.stack([SIG*(y - x), x*(RHO - z) - y, x*y - BET*z], axis=1)


def jac(s):
    x, y, z = s
    return np.array([[-SIG, SIG, 0.0], [RHO - z, -1.0, -x], [y, x, -BET]])


def rk4(s, dt, fn):
    k1 = fn(s); k2 = fn(s + 0.5*dt*k1); k3 = fn(s + 0.5*dt*k2); k4 = fn(s + dt*k3)
    return s + (dt/6.0)*(k1 + 2*k2 + 2*k3 + k4)


DT = 0.002

# ------------------------------ trajectory -----------------------------------
s = np.array([1.0, 1.0, 20.0])
for _ in range(int(30.0/DT)):
    s = rk4(s, DT, f)
N = int(64.0/DT)
traj = np.empty((N, 3))
for i in range(N):
    traj[i] = s
    s = rk4(s, DT, f)

# ------------------- check 1: phase-space contraction ------------------------
def f_ext(v):
    s3, J9 = v[:3], v[3:].reshape(3, 3)
    return np.concatenate([f(s3), (jac(s3) @ J9).ravel()])


v = np.concatenate([traj[0], np.eye(3).ravel()])
logdet, times = [], []
for i in range(int(1.5/DT) + 1):
    if i % 100 == 0:
        _, ld = np.linalg.slogdet(v[3:].reshape(3, 3))
        logdet.append(ld); times.append(i*DT)
    v = rk4(v, DT, f_ext)
slope = np.polyfit(times, logdet, 1)[0]
print(f"  contraction: measured d(log det J)/dt = {slope:.4f}, "
      f"predicted -(sigma+1+beta) = {-(SIG + 1 + BET):.4f}")

# ------------------- check 2: largest Lyapunov exponent ----------------------
D0 = 1e-8
a = traj[0].copy(); b = a + np.array([D0, 0.0, 0.0])
acc, T, RENORM = 0.0, 0.0, int(0.5/DT)
for k in range(int(2000.0/DT)):
    a = rk4(a, DT, f); b = rk4(b, DT, f)
    T += DT
    if (k + 1) % RENORM == 0:
        d = np.linalg.norm(b - a)
        acc += np.log(d/D0); b = a + (b - a)*(D0/d)
LAM = acc/T
print(f"  largest Lyapunov exponent = {LAM:.4f}   (accepted 0.9056)")

# ------------------- right panel: divergence without renormalising -----------
# Two things had to be got right here and both were found by the slope
# disagreeing with the Benettin exponent above.
#
#   1. A single pair of trajectories is not enough.  The finite-time exponent on
#      the Lorenz attractor fluctuates strongly and one pair fits 20 per cent
#      low.  The Lyapunov exponent is an average, so exp(<log|delta|>) over an
#      ensemble is what has to be plotted.
#   2. The ensemble has to be decorrelated.  Taking 240 starting points spaced
#      along one 64-unit trajectory still fit 0.88, 3 per cent low, because
#      those points are the same orbit and undersample the natural measure.
#      Evolving 600 independent random initial conditions onto the attractor
#      instead gives 0.9076 against Benettin's 0.9054, agreement to 0.3 per cent.
SEPS = [1e-5, 1e-7, 1e-9]
TMAX = 30.0
NT = int(TMAX/DT)
tt = np.arange(NT)*DT
NENS = 600
rng = np.random.default_rng(5)
starts = rng.normal(scale=8.0, size=(NENS, 3))
starts[:, 2] = np.abs(starts[:, 2]) + 18.0
for _ in range(int(60.0/DT)):                     # settle onto the attractor
    starts = rk4(starts, DT, fv)
curves = []
for d0 in SEPS:
    A = starts.copy()
    B = starts + np.array([d0, 0.0, 0.0])
    logd = np.empty(NT)
    for k in range(NT):
        logd[k] = np.mean(np.log(np.linalg.norm(B - A, axis=1)))
        A = rk4(A, DT, fv); B = rk4(B, DT, fv)
    dd = np.exp(logd)
    curves.append(dd)
    m = (dd > 1e3*d0) & (dd < 0.3)
    fit = np.polyfit(tt[m], np.log(dd[m]), 1)[0]
    print(f"  d0={d0:.0e}: fitted growth rate over the exponential window = "
          f"{fit:.4f}  ({NENS}-pair decorrelated ensemble)")
print("  (each must agree with the Benettin exponent above)")

xf, zf = np.sqrt(BET*(RHO - 1)), RHO - 1
print(f"  unstable fixed points at (x,z) = (+-{xf:.4f}, {zf:.4f})")

# --------------------------------- figure ------------------------------------
fig, (axA, axB) = plt.subplots(1, 2, figsize=(st.width(0.92), 2.62),
                               gridspec_kw={"width_ratios": [1.16, 1.0]})
fig.subplots_adjust(left=0.068, right=0.988, top=0.955, bottom=0.155, wspace=0.245)

# --- attractor, shaded by time ---
pts = traj[:, [0, 2]].reshape(-1, 1, 2)
segs = np.concatenate([pts[:-1], pts[1:]], axis=1)
lc = LineCollection(segs, cmap=st.SEQ, linewidths=0.30,
                    norm=plt.Normalize(0, len(segs)))
lc.set_array(np.arange(len(segs)))
axA.add_collection(lc)
axA.plot([xf, -xf], [zf, zf], "o", mfc="white", mec=st.ORANGE, mew=1.0, ms=4.2, zorder=5)
axA.annotate(r"$C_+$", xy=(xf, zf), xytext=(xf + 3.4, 20.0), fontsize=7.5,
             color=st.ORANGE, ha="left", va="center",
             arrowprops=dict(arrowstyle="-", color=st.ORANGE, lw=0.6, shrinkB=4))
axA.annotate(r"$C_-$", xy=(-xf, zf), xytext=(-xf - 3.4, 20.0), fontsize=7.5,
             color=st.ORANGE, ha="right", va="center",
             arrowprops=dict(arrowstyle="-", color=st.ORANGE, lw=0.6, shrinkB=4))
axA.set_xlim(-22, 22); axA.set_ylim(1, 50)
axA.set_xlabel(r"$x$", labelpad=1.5); axA.set_ylabel(r"$z$", labelpad=1.5)
axA.set_xticks([-20, -10, 0, 10, 20]); axA.set_yticks([10, 20, 30, 40, 50])
st.tick_ink(axA)
cb = fig.colorbar(lc, ax=axA, pad=0.018, fraction=0.045, aspect=26)
cb.set_ticks([0, len(segs)]); cb.set_ticklabels(["$t=0$", "$t=64$"])
cb.ax.tick_params(labelsize=6.6, width=0.5, length=2.0, color="#8a8a8a")
cb.outline.set_linewidth(0.5); cb.outline.set_edgecolor("#8a8a8a")
for t in cb.ax.get_yticklabels():
    t.set_color(st.INK)

# --- divergence ---
DCOLS = st.SEQ(np.linspace(0.30, 0.95, len(SEPS)))
for dd, d0, c in zip(curves, SEPS, DCOLS):
    axB.semilogy(tt, dd, color=c, lw=0.85,
                 label=rf"$|\delta(0)|=10^{{{int(np.log10(d0))}}}$")
t0 = np.array([1.5, 21.0])
axB.semilogy(t0, 1e-9*np.exp(LAM*(t0 - 1.5))*3e2, "--", color=st.ORANGE, lw=1.0, zorder=6)
axB.text(13.5, 2.2e-4, rf"$\lambda={LAM:.3f}$", fontsize=7.2,
         color=st.ORANGE, rotation=26, ha="center")
axB.axhline(40, color="#b9b9b9", lw=0.6, ls=":")
axB.text(29.4, 62, "attractor size", fontsize=6.8, color=st.MUTED, ha="right")
axB.set_xlim(0, TMAX); axB.set_ylim(1e-10, 3e2)
axB.set_xlabel(r"$t$", labelpad=1.5)
axB.set_ylabel(r"$|\delta(t)|$", labelpad=1.5)
axB.legend(frameon=False, loc="lower right", handlelength=1.5, borderaxespad=0.45,
           labelspacing=0.28)
st.tick_ink(axB)

os.makedirs("images", exist_ok=True)

fig.savefig("images/lorenz_attractor.png", dpi=400)
print("written  lorenz_attractor.png")


==> anc/lyapunov_phase.py <==
"""
Lecture 6, Fig.: Gibbs free energy and the geodesic Lyapunov exponent across the
small/large transition of a dyonic AdS black hole, and the order-parameter exponent.

Model: Shukla, Das, Dudal, Mahapatra, Phys. Rev. D 110 (2024) 024068, Sec. III A.
Units l = G_N = 1, grand-canonical ensemble at fixed Phi_e.
Everything is recomputed here; each check is printed beside its prediction.
"""
import os
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.optimize import brentq

# rcParams and palette match figure_scripts/sff_measures.py and level_statistics.py
plt.rcParams.update({"font.size":8.5,"axes.linewidth":0.6,"axes.labelsize":9,
                     "xtick.direction":"in","ytick.direction":"in",
                     "xtick.major.width":0.6,"ytick.major.width":0.6})
# Branch colour code follows Fig. 2(c) of the source paper: small = blue,
# intermediate = red, large = green.  Hues are the document's palette
# (figure_scripts/level_statistics.py, sff_measures.py) rather than the paper's
# saturated primaries, which do not print well and would clash with Figs. 15-18.
SMALL="#1f5fa8"; INTER="#c2701c"; LARGE="#149a6a"; GREY="#9aa0a6"   # teal replaces a green that failed CVD

phi=0.6
qmc=(1-phi**2)/6; rhc=np.sqrt((1-phi**2)/6)
twoM=lambda rh,qm: rh+rh**3+(phi**2*rh**2+qm**2)/rh
f   =lambda r,rh,qm: 1+r**2-twoM(rh,qm)/r+(phi**2*rh**2+qm**2)/r**2
T   =lambda rh,qm: (1/(4*np.pi))*(3*rh+(1-phi**2)/rh-qm**2/rh**3)
G   =lambda rh,qm: 0.25*(-phi**2*rh-rh**3+3*qm**2/rh+rh)

def photon_sphere(rh,qm):
    h=1e-7
    g=lambda r: r*(f(r+h,rh,qm)-f(r-h,rh,qm))/(2*h)-2*f(r,rh,qm)
    lo,hi=rh*(1+1e-9),rh*1.02
    while g(lo)*g(hi)>0 and hi<400*rh+400: hi*=1.5
    return brentq(g,lo,hi,xtol=1e-14,rtol=8.9e-16)
def lam(rh,qm):
    r0=photon_sphere(rh,qm); h=1e-5*r0
    V=lambda r: f(r,rh,qm)/r**2
    return np.sqrt(-r0**2*f(r0,rh,qm)*(V(r0+h)-2*V(r0)+V(r0-h))/h**2/2)
def turning(qm):
    rs=np.roots([3,0,-(1-phi**2),0,3*qm**2])
    return sorted(r.real for r in rs if abs(r.imag)<1e-10 and r.real>0)
def r_ext(qm): return np.sqrt((-(1-phi**2)+np.sqrt((1-phi**2)**2+12*qm**2))/6)

# ---- checks on the model -------------------------------------------------
Tc=T(rhc,qmc); lamc=lam(rhc,qmc); h=1e-5
print(f"[check] q_mc = (1-Phi_e^2)/6 = {qmc:.8f};  r_hc = sqrt((1-Phi_e^2)/6) = {rhc:.8f}")
print(f"[check] dT/dr_h  at critical point = {(T(rhc+h,qmc)-T(rhc-h,qmc))/(2*h):+.2e}   (want 0)")
print(f"[check] d2T/dr_h2 at critical point = {(T(rhc+h,qmc)-2*T(rhc,qmc)+T(rhc-h,qmc))/h**2:+.2e}   (want 0)")
print(f"[check] first law dG/dT = -S at r_h=0.5: "
      f"{(G(0.5+h,0.05)-G(0.5-h,0.05))/(T(0.5+h,0.05)-T(0.5-h,0.05)):+.6f} vs -S = {-np.pi*0.25:+.6f}")
# Schwarzschild validation of the lambda machinery
fs=lambda r: 1-2.0/r
gs=lambda r: r*(fs(r+1e-7)-fs(r-1e-7))/2e-7-2*fs(r)
r0s=brentq(gs,2.1,20); Vs=lambda r: fs(r)/r**2; hh=1e-5
lam_s=np.sqrt(-r0s**2*fs(r0s)*(Vs(r0s+hh)-2*Vs(r0s)+Vs(r0s-hh))/hh**2/2)
print(f"[check] Schwarzschild M=1: r_0 = {r0s:.8f} (want 3M=3)   lambda = {lam_s:.8f} "
      f"(want 1/(3sqrt3 M) = {1/(3*np.sqrt(3)):.8f})")

# ---- figure ----------------------------------------------------------------
qm=0.55*qmc
r1,r2=turning(qm); re=r_ext(qm)
Thi,Tlo=T(r1,qm),T(r2,qm)          # Tlo = paper's T_1 (lower cusp), Thi = paper's T_2
def rh_of_T(Tt,q,br):
    a,b=turning(q)
    if br=="s": lo,hi=r_ext(q)*(1+1e-14),a
    else:
        lo,hi=b,b*2+1
        while T(hi,q)<Tt: hi*=2
    return brentq(lambda r:T(r,q)-Tt,lo,hi,xtol=1e-16,rtol=8.9e-16)
def Tp(q):
    a,b=turning(q); w=T(a,q)-T(b,q)
    g=lambda t: G(rh_of_T(t,q,"s"),q)-G(rh_of_T(t,q,"l"),q)
    return brentq(g,T(b,q)+1e-9*w,T(a,q)-1e-9*w,xtol=1e-17,rtol=8.9e-16)
tp=Tp(qm)
rs_p,rl_p=rh_of_T(tp,qm,"s"),rh_of_T(tp,qm,"l")
lam_s,lam_l=lam(rs_p,qm),lam(rl_p,qm)
print(f"[check] q_m = 0.55 q_mc: cusps at T_1 = {Tlo:.6f}, T_2 = {Thi:.6f}; "
      f"first-order transition T_p = {tp:.6f}")
print(f"[check] at T_p:  lambda_small = {lam_s:.6f}, lambda_large = {lam_l:.6f}, "
      f"Delta lambda = {lam_s-lam_l:.6f}")
print(f"[check] G_small(T_p) - G_large(T_p) = {G(rs_p,qm)-G(rl_p,qm):+.2e}  (want 0)")

branches=[("Small",(re*1.0000001,r1),SMALL,"-",1.25),
          ("Intermediate",(r1,r2),INTER,(0,(3.6,2.1)),1.15),
          ("Large",(r2,4.0),LARGE,"-",1.25)]
fig,ax=plt.subplots(1,3,figsize=(6.6,2.95))
XL=(0.2062,0.3098)
for a in ax[:2]:
    a.axvspan(Tlo,Thi,color="0.945",lw=0,zorder=0)          # coexistence window
    a.axvline(tp,color="0.62",lw=0.6,ls=(0,(2.8,1.9)),zorder=1)
for nm,(lo,hi),col,ls,lw in branches:
    r=np.geomspace(lo,hi,2500)
    ax[0].plot(T(r,qm),G(r,qm),ls=ls,color=col,lw=lw,label=nm,zorder=3)
    rr=r[::10]
    ax[1].plot(T(rr,qm),[lam(x,qm) for x in rr],ls=ls,color=col,lw=lw,zorder=3)
qs=1.6*qmc; rsup=np.geomspace(r_ext(qs)*1.0000001,4.0,700)
ks=(T(rsup,qs)>XL[0])&(T(rsup,qs)<XL[1])
ax[1].plot(T(rsup,qs)[ks],[lam(x,qs) for x in rsup[ks]],ls=(0,(1.3,1.5)),
           color="0.25",lw=0.85,zorder=2)

mk=dict(marker="o",ms=3.6,mfc="white",mew=0.9,ls="none",zorder=5)
ax[0].plot([Tlo],[G(r2,qm)],mec=LARGE,**mk)
ax[0].plot([Thi],[G(r1,qm)],mec=SMALL,**mk)
ax[0].plot([tp],[G(rs_p,qm)],mec="0.30",**mk)
ax[1].plot([tp,tp],[lam_s,lam_l],mec="0.30",**mk)
ax[1].annotate("",xy=(tp,lam_s),xytext=(tp,lam_l),
    arrowprops=dict(arrowstyle="<->",lw=0.8,color="0.30",shrinkA=2.6,shrinkB=2.6))
ax[1].text(tp+0.0040,0.5*(lam_s+lam_l),r"$\Delta\lambda$",fontsize=7.5,color="0.25",va="center")

ax[0].set_xlim(*XL); ax[0].set_ylim(0.0382,0.0576)
ax[1].set_xlim(*XL); ax[1].set_ylim(0.945,2.46)
for a in ax[:2]: a.set_xticks([0.22,0.26,0.30])
ax[0].set_yticks([0.040,0.045,0.050,0.055])
ax[0].set_xlabel(r"$T$"); ax[0].set_ylabel(r"$G$")
ax[1].set_xlabel(r"$T$"); ax[1].set_ylabel(r"$\lambda$")
from matplotlib.lines import Line2D
h_,l_=ax[0].get_legend_handles_labels()
h_.append(Line2D([],[],ls=(0,(1.3,1.5)),color="0.25",lw=0.85))
l_.append(r"$q_m>q_{mc}$")
ax[1].legend(h_,l_,loc="lower right",bbox_to_anchor=(1.006,0.035),fontsize=7,
             handlelength=1.9,borderpad=0.42,labelspacing=0.38,handletextpad=0.6)
for tv,nm in ((Tlo,r"$T_1$"),(tp,r"$T_p$"),(Thi,r"$T_2$")):
    ax[1].text(tv,2.415,nm,fontsize=7,color="0.40",ha="center",va="top")


# ---- panel (c): the order-parameter exponent ----
X,Y=[],[]
for fr in np.geomspace(1e-6,0.3,42):
    q=qmc*(1-fr); t=Tp(q)
    X.append(abs(t/Tc-1)); Y.append((lam(rh_of_T(t,q,"s"),q)-lam(rh_of_T(t,q,"l"),q))/lamc)
X,Y=np.array(X),np.array(Y); m=(X<1e-2)&(Y>0)
sl,ic=np.polyfit(np.log(X[m]),np.log(Y[m]),1)
print(f"[check] order-parameter exponent: measured {sl:.6f}, analytic 1/2, deviation {sl-0.5:+.2e}")
ax[2].axvspan(X[m].min(),1e-2,color="0.945",lw=0,zorder=0)
xx=np.geomspace(3e-7,3e-1,50)
ax[2].loglog(xx,np.exp(ic)*xx**0.5,"--",color="0.45",lw=0.95,zorder=2)
ax[2].loglog(X,Y,"o",color=SMALL,ms=2.9,mew=0,zorder=3)
ax[2].set_xlim(3e-7,3e-1); ax[2].set_ylim(4e-4,1.6)
ax[2].set_xlabel(r"$|T_p/T_c-1|$"); ax[2].set_ylabel(r"$\Delta\lambda/\lambda_c$")
ax[2].text(0.05,0.90,r"dashed: slope $\frac{1}{2}$",transform=ax[2].transAxes,fontsize=7.5,color="0.40")
ax[2].text(0.05,0.805,f"fitted {sl:.4f}",transform=ax[2].transAxes,fontsize=7.5,color=SMALL)
ax[2].text(0.05,0.705,"shaded: fit window",transform=ax[2].transAxes,fontsize=7,color="0.55")
for i,a in enumerate(ax):
    a.tick_params(which="both",top=True,right=True)
    a.text(0.0,1.028,f"({'abc'[i]})",transform=a.transAxes,fontsize=8.5,va="bottom")
fig.tight_layout(pad=0.35,w_pad=1.5)
os.makedirs("images", exist_ok=True)
fig.savefig("images/lyapunov_phase.png",dpi=400)
print("[check] written at 6.6 in wide, matching the other figure_scripts, dpi 400")


==> anc/otoc_box_quartic.py <==
"""
Figure for Lecture 5, Sec. 5.5: an integrable OTOC recurs exactly, a chaotic one never does.

Left  : particle in a box.  The correlator is exactly periodic with period 1/pi.  Hashimoto,
        Murata and Yoshii attribute the recurrence to the commensurable spectrum; the period
        is in fact half what commensurability alone gives, because x_nm vanishes unless n+m
        is odd, which forces every E_nk appearing in b_nm to be an ODD multiple of pi^2.  At
        t = 1/pi every phase is then e^{i pi (odd)} = -1, so b -> -b and |b|^2 is unchanged.
        b itself is antiperiodic at 1/pi and periodic at 2/pi.
Right : the coupled quartic oscillator H = p_x^2 + p_y^2 + x^4 + y^4 + 12 x^2 y^2, a bounded model whose
        phase space is predominantly chaotic, over its own dynamical span.  The coefficient
        matters: the symmetric ratio 1:6:1 is INTEGRABLE, with second integral
        I = 3 p_x p_y + x y (x^2+y^2), and a numerical Lyapunov scan confirms lambda sits at
        the finite-time noise floor for alpha <= 6 and only becomes large for alpha >~ 10.
        At alpha = 12 the measured lambda/E^{1/4} is 0.55, 0.51, 0.57 at E = 5, 20, 80,
        constant as the homogeneous scaling requires, with 5 of 6 random initial conditions
        chaotic.  Inset: the recurrence deficit
            R(T) = max_t |C(t+T) - C(t)| / max_t C(t),
        a direct test for a period.  For the box it falls to 1e-14 at every multiple of
        T_rec; for the quartic it never falls at all.  The two systems are shown on their own
        time axes, since the quartic's dynamics run over t ~ 1-10 and would be featureless if
        squeezed onto the box's period.

Both correlators use the energy-basis formula of Sec. 5.4, with [H,x] = -2 i p_x holding for
any U, so the same code serves the one- and two-dimensional cases.  The box matrix elements
agree with Eq. (16) of Hashimoto, Murata and Yoshii and were checked against quadrature to
6e-17.  The method is the eigenbasis one: x(t)_nm = x_nm e^{i E_nm t} is elementwise, so each
time costs two BLAS-3 products.  The faster algorithms in the recent literature (Pauli
propagation, tensor networks, kernel surrogates) all target many-body Hilbert spaces and buy
nothing at these sizes.

Checks printed below, and two of them were not obvious in advance.  The box grid is chosen
commensurate with T_rec, without which the periodicity test fails on interpolation error
rather than on physics.  And the quartic OTOC converges much more slowly than the quartic
SPECTRUM: at beta = 0.05 it still drifts 14% when twelve converged levels are dropped, since
the k-sum in b_nm reaches states the eigenvalues do not.  beta = 0.2 is used here, where the
drift is 0.8%.  The deficit minimum is taken over T > 0.15 T_rec, since any continuous
function has a small deficit at small shift.
"""
import os
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt

mpl.rcParams.update({"font.size": 8.5, "axes.linewidth": 0.6, "axes.labelsize": 9,
                     "xtick.direction": "in", "ytick.direction": "in",
                     "xtick.major.width": 0.6, "ytick.major.width": 0.6})
BOX_C, QRT_C = "#1f5fa8", "#c2701c"
ALPHA, BETA_Q, BETA_B, OMEGA = 12.0, 0.20, 0.02, 4.0

def otoc(E, X, ts, beta):
    Em = E[:, None] - E[None, :]; XE = X*Em
    w = np.exp(-beta*(E-E[0])); w /= w.sum(); out = []
    for t in ts:
        ph = np.exp(1j*Em*t)
        out.append(w @ np.sum(np.abs(0.5*((X*ph)@XE - XE@(X*ph)))**2, axis=1))
    return np.array(out)

# ---- particle in a box: closed-form matrix elements ----
N = 140; n = np.arange(1, N+1); Eb = np.pi**2*n**2
nn, mm = np.meshgrid(n, n, indexing="ij"); odd = ((nn+mm) % 2 == 1)
with np.errstate(divide="ignore", invalid="ignore"):
    Xb = np.where(odd, -2/np.pi**2*(1.0/(nn-mm)**2 - 1.0/(nn+mm)**2), 0.0)
np.fill_diagonal(Xb, 0.5)
TREC = 1/np.pi; dt = TREC/200; ts = np.arange(1900)*dt        # box grid, commensurate
cb = otoc(Eb, Xb, ts, BETA_B)
print(f"  box: T_rec = 1/pi = {TREC:.6f}")
print(f"       C(0)={cb[0]:.10f}  C(T)={cb[200]:.10f}  C(2T)={cb[400]:.10f}")

# ---- coupled quartic oscillator ----
def build(Nmax, Om=OMEGA):
    k = np.arange(Nmax+1); a = np.diag(np.sqrt(k[1:]), 1)
    xq = (a+a.T)/np.sqrt(Om); pq = 0.5j*np.sqrt(Om)*(a.T-a); I = np.eye(Nmax+1)
    X = np.kron(xq, I); Y = np.kron(I, xq)
    P2 = np.kron(pq@pq, I) + np.kron(I, pq@pq); X2 = X@X; Y2 = Y@Y
    H = np.real(P2 + X2@X2 + Y2@Y2 + ALPHA*(X2@Y2))
    return (H+H.T)/2, np.real(X)
E1 = np.linalg.eigvalsh(build(46)[0]); H2, Xm = build(62); E2, V2 = np.linalg.eigh(H2)
k = min(len(E1), len(E2)); dd = np.abs(E1[:k]-E2[:k]); bad = np.where(dd >= 1e-6)[0]
M = bad[0] if len(bad) else k
Ee = E2[:M]; Xe = (V2.T@Xm@V2)[:M, :M]
tq = np.arange(1500)*(TREC/40)                                 # quartic grid, longer span
cq = otoc(Ee, Xe, tq, BETA_Q)
cqd = otoc(Ee[:M-12], Xe[:M-12, :M-12], tq, BETA_Q)
print(f"  quartic: {M} levels converged to 1e-6, E in [{Ee[0]:.3f},{Ee[-1]:.3f}]")
print(f"       OTOC drift on dropping 12 levels: {np.abs(cq-cqd).max()/cq.max():.4f}")

# ---- recurrence deficit ----
def deficit(c, ms):
    return np.array([np.abs(c[:len(c)-s]-c[s:]).max()/np.abs(c).max() for s in range(1, ms)])
Tb = np.arange(1, 900)*dt;              Db = deficit(cb, 900)
Tq = np.arange(1, 700)*(TREC/40);       Dq = deficit(cq, 700)
selb = Tb > 0.5*TREC; selq = Tq > 0.5*TREC
print(f"  deficit: box min {Db[selb].min():.3e} at T = {Tb[selb][np.argmin(Db[selb])]/TREC:.4f} T_rec")
print(f"           quartic min {Dq[selq].min():.3f} over trial periods up to {Tq[-1]:.2f}")
print(f"           ratio {Dq[selq].min()/Db[selb].min():.1e}")
print(f"  quartic: C(0)={cq[0]:.3f}, range [{cq.min():.3f},{cq.max():.3f}], "
      f"late mean {cq[tq>4].mean():.3f} +- {cq[tq>4].std():.3f}")

# ---- figure ----
fig, (axL, axR) = plt.subplots(1, 2, figsize=(6.1, 2.75))
fig.subplots_adjust(left=0.098, right=0.985, top=0.90, bottom=0.185, wspace=0.31)

sl = ts <= 3*TREC
axL.plot(ts[sl]/TREC, cb[sl], color=BOX_C, lw=1.0)
for kk in (1, 2, 3):
    axL.axvline(kk, color="0.82", lw=0.7, ls=":")
axL.plot([0, 1, 2, 3], cb[[0, 200, 400, 600]], "o", color=BOX_C, ms=3.2, mec="none", zorder=5)
axL.set_xlim(0, 3); axL.set_xlabel(r"$t/T_{\rm rec}$"); axL.set_ylabel(r"$C_T(t)$")
axL.set_title(r"particle in a box, $T_{\rm rec}=1/\pi$", fontsize=8.5, pad=3)

axR.plot(tq, cq, color=QRT_C, lw=1.0)
axR.set_xlim(0, tq.max()); axR.set_ylim(0, 9.3)
axR.set_xlabel(r"$t$"); axR.set_ylabel(r"$C_T(t)$")
axR.set_title(r"coupled quartic, $x^4+y^4+12x^2y^2$", fontsize=8.5, pad=3)

ins = axR.inset_axes([0.40, 0.635, 0.575, 0.325], zorder=6)
ins.set_facecolor("white"); ins.patch.set_alpha(1.0)
ins.semilogy(Tb, Db, color=BOX_C, lw=0.8)
ins.semilogy(Tq, Dq, color=QRT_C, lw=0.8)
ins.set_ylim(3e-16, 8); ins.set_xlim(0, 2.6)
ins.set_xlabel(r"trial period $T$", fontsize=6.5, labelpad=1)
ins.set_ylabel(r"$\mathcal{R}(T)$", fontsize=6.5, labelpad=1)
ins.tick_params(labelsize=6, width=0.5, pad=1.5)
for sp in ins.spines.values(): sp.set_linewidth(0.5)

os.makedirs("images", exist_ok=True)

fig.savefig("images/otoc_box_quartic.png", dpi=400)
print("  written images/otoc_box_quartic.png")


==> anc/otoc_regimes_tikz.py <==
"""
Generates the TikZ body for the Lecture 5, Sec. 5.3 figure: the regimes of the squared
commutator, drawn for two values of N_dof so that the shift of t_* by
lambda_L^{-1} log N_dof is visible rather than merely asserted, with a linear-scale inset
showing the same object in the form it usually appears in the holographic literature.

The interpolating form carries three independently controllable rates:

    C(t)/2 = (1 - e^{-t/t_d})^2 * [ 1 - (1 + eps e^{lambda t})^{-mu/lambda} ],  eps = 1/N,

    take-off      C ~ t^2            perturbative onset, commutator vanishing at t = 0
    ramp          C ~ eps e^{lam t}  the Lyapunov window, t_d << t << t_*
    approach      2 - C ~ e^{-mu t}  the Ruelle tail, set by the smallest Ruelle resonance

The last of these is why the form is not the simpler eps e^{lam t}/(1 + eps e^{lam t}): that
one ties the late-time decay to lambda_L, whereas physically mu is an independent number
(in holography, the lowest quasinormal mode of the black hole).

The take-off power is model-dependent -- a spin chain probed by two diagonal operators a
distance r apart gives t^{4r+2}, measured -- so the caption says the t^2 is a convention.

Checks printed below: the three rates recovered from the curve, and the separation of the two
t_* against lambda_L^{-1} log(N'/N), which stays exact because the offset from log(N)/lambda
is a constant independent of N.
"""
import numpy as np

LAM, TD, MU = 1.0, 0.45, 0.55
KAP = MU/LAM
N1, N2 = 1e3, 1e6

def C(t, N):
    g = np.exp(LAM*t + np.log(1.0/N))
    return 2.0*(1.0-np.exp(-t/TD))**2 * (1.0 - (1.0+g)**(-KAP))

def logC(t, N):
    return np.log10(np.maximum(C(t, N), 1e-300))

def t_star(N):
    lo, hi = 1e-6, 300.0
    for _ in range(200):
        m = 0.5*(lo+hi)
        if C(m, N) < 1.0: lo = m
        else: hi = m
    return 0.5*(lo+hi)

t = np.logspace(-4, -2.5, 20)
print(f"  take-off  d log C / d log t = {np.polyfit(np.log(t), np.log(C(t,N1)), 1)[0]:.4f}   expected 2")
t = np.linspace(2.0, 4.0, 40)
print(f"  ramp      d log C / dt      = {np.polyfit(t, np.log(C(t,N1)), 1)[0]:.4f}   expected lambda = {LAM}")
t = np.linspace(14.0, 20.0, 40)
print(f"  tail     -d log(2-C) / dt   = {-np.polyfit(t, np.log(2-C(t,N1)), 1)[0]:.4f}   expected mu = {MU}")
tsA, tsB = t_star(N1), t_star(N2)
print(f"  t_* = {tsA:.4f} and {tsB:.4f};  separation {tsB-tsA:.4f}   expected log(N2/N1)/lambda = {np.log(N2/N1)/LAM:.4f}")

def fmt(pts):
    return " ".join(f"({a:.3f},{b:.3f})" for a, b in pts)

def logcurve(N, tmax=16.0, n=115):
    t = np.linspace(0.02, tmax, n); y = logC(t, N)
    k = y > -7.0
    return fmt(zip(t[k], y[k]))

# linear inset, mapped into the main figure's coordinate system
IX, IW, IY, IH = 11.35, 5.05, -6.55, 2.55
def insetcurve(N, tmax=17.0, n=110):
    t = np.linspace(0.0, tmax, n); c = C(t, N)
    return fmt(zip(IX + IW*t/tmax, IY + IH*c/2.0))

open("otoc_regimes_coords.tex", "w").write(
    "% generated by otoc_regimes_tikz.py -- do not edit by hand\n"
    f"\\def\\otocCurveA{{{logcurve(N1)}}}\n"
    f"\\def\\otocCurveB{{{logcurve(N2)}}}\n"
    f"\\def\\otocInset{{{insetcurve(N1)}}}\n"
    f"\\def\\otocTsA{{{tsA:.3f}}}\n"
    f"\\def\\otocTsB{{{tsB:.3f}}}\n")
print("written coords")


==> anc/phase_comparison.py <==
"""
Lecture 1, Sec. 1.6: two elementary one-degree-of-freedom phase portraits.

Left : the harmonic oscillator, H = p^2/2m + m w^2 q^2 / 2.  Every level set is
       an ellipse with semi-axis ratio m*w, so the motion is periodic and bounded
       at every energy and the portrait has no structure beyond a single centre.
Right: the simple pendulum, H = p^2/2ml^2 + mgl(1 - cos q).  Below E = 2mgl the
       level sets are librations about the stable equilibria; above it they are
       rotations that carry q through all values; the two families are divided by
       the separatrix, which passes through the unstable equilibria at odd
       multiples of pi.

Nothing here is sketched.  Both panels are contours of the exact Hamiltonian and
the separatrix is the exact level set E = 2mgl rather than a drawn curve.  Level
sets are shaded light to dark with increasing energy on a single-hue ramp that is
monotonic in luminance, so the ordering survives greyscale printing.  Arrowheads
sit on the curves at points where the direction of the flow was evaluated from
Hamilton's equations rather than assumed.

Printed checks confirm the ellipse axis ratio, the separatrix energy, the height
of the lowest rotation branch, and the flow direction at a reference point.

Generated at the width it occupies at 0.88\\textwidth on A4 with 1 in margins.
"""
import os
import numpy as np
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D
import st4_style as st

st.use()

# ------------------------- harmonic oscillator -------------------------------
M, W = 1.0, 1.5
def H_ho(q, p):
    return p**2/(2*M) + 0.5*M*W**2*q**2

E_ho = np.array([0.22, 0.55, 1.05, 1.75, 2.65, 3.75])
for E in E_ho[:2]:
    pmax, qmax = np.sqrt(2*M*E), np.sqrt(2*E/M)/W
    print(f"  oscillator E={E:.2f}: semi-axes p={pmax:.4f} q={qmax:.4f}, "
          f"ratio {pmax/qmax:.4f}  (expect m*w = {M*W:.4f})")

# ------------------------------- pendulum ------------------------------------
G = 1.0                                     # m = l = g = 1, so E_sep = 2
def H_pe(q, p):
    return p**2/2 + G*(1 - np.cos(q))

E_SEP = 2*G
E_lib = np.array([0.16, 0.48, 0.92, 1.42, 1.82])
E_rot = np.array([2.30, 2.95, 3.85])
print(f"  pendulum separatrix energy = {E_SEP:.4f}  "
      f"(H at (pi,0) is {H_pe(np.pi,0.0):.4f}, H at (0,0) is {H_pe(0.0,0.0):.4f})")
print(f"  lowest rotation branch crosses q=0 at p = {np.sqrt(2*E_rot[0]):.4f}")
# flow direction: qdot = p, so the flow runs to the right wherever p > 0
print(f"  flow at (q,p)=(0,1): qdot = {1.0:.1f} > 0, pdot = {-G*np.sin(0.0):.1f}"
      "  (clockwise about a stable equilibrium)")

# -------------------------------- figure -------------------------------------
fig, (axL, axR) = plt.subplots(1, 2, figsize=(st.width(0.88), 2.42),
                               gridspec_kw={"width_ratios": [1.0, 2.0]})
fig.subplots_adjust(left=0.062, right=0.995, top=0.905, bottom=0.245, wspace=0.20)

COLS_HO = st.SEQ(np.linspace(0.18, 0.95, len(E_ho)))
COLS_LIB = st.SEQ(np.linspace(0.18, 0.88, len(E_lib)))
COLS_ROT = st.SEQ(np.linspace(0.30, 0.95, len(E_rot)))


def flow_arrow(ax, q, p, H, col, size=5.0, eps=1e-3):
    """Arrowhead pointing along the exact flow at (q,p), from Hamilton's eqs."""
    dq = (H(q, p + eps) - H(q, p - eps))/(2*eps)         #  dH/dp =  qdot
    dp = -(H(q + eps, p) - H(q - eps, p))/(2*eps)        # -dH/dq =  pdot
    nrm = np.hypot(dq, dp); dq, dp = dq/nrm, dp/nrm
    ax.annotate("", xy=(q + 0.035*dq, p + 0.035*dp), xytext=(q, p),
                arrowprops=dict(arrowstyle="-|>", color=col, lw=0.9,
                                mutation_scale=size, shrinkA=0, shrinkB=0))


def frame(ax, xlim, ylim):
    ax.set_xlim(*xlim); ax.set_ylim(*ylim)
    ax.axhline(0, color="#dcdcdc", lw=0.6, zorder=0)
    ax.axvline(0, color="#dcdcdc", lw=0.6, zorder=0)
    ax.set_ylabel(r"$p$", labelpad=1.5)
    ax.set_xlabel(r"$q$", labelpad=1.5)
    st.tick_ink(ax)


# ---- left ----
qa = np.linspace(-2.4, 2.4, 801); pa = np.linspace(-3.2, 3.2, 801)
Qa, Pa = np.meshgrid(qa, pa)
frame(axL, (-2.4, 2.4), (-3.2, 3.2))
for E, c in zip(E_ho, COLS_HO):
    axL.contour(Qa, Pa, H_ho(Qa, Pa), levels=[E], colors=[c], linewidths=1.0)
for E, c in list(zip(E_ho, COLS_HO))[1::2]:
    flow_arrow(axL, 0.0, np.sqrt(2*M*E), H_ho, c)
    flow_arrow(axL, 0.0, -np.sqrt(2*M*E), H_ho, c)
axL.plot([0], [0], "o", color=st.DARK, ms=3.0, zorder=5)
axL.set_xticks([-2, 0, 2]); axL.set_yticks([-3, 0, 3])
axL.set_title("harmonic oscillator", pad=3.5)

# ---- right ----
qb = np.linspace(-2.4*np.pi, 2.4*np.pi, 1601); pb = np.linspace(-3.2, 3.2, 801)
Qb, Pb = np.meshgrid(qb, pb)
frame(axR, (-2.35*np.pi, 2.35*np.pi), (-3.2, 3.2))
for E, c in zip(E_lib, COLS_LIB):
    axR.contour(Qb, Pb, H_pe(Qb, Pb), levels=[E], colors=[c], linewidths=1.0)
for E, c in zip(E_rot, COLS_ROT):
    axR.contour(Qb, Pb, H_pe(Qb, Pb), levels=[E], colors=[c], linewidths=1.0)
axR.contour(Qb, Pb, H_pe(Qb, Pb), levels=[E_SEP], colors=[st.ORANGE], linewidths=1.3)

for E, c in list(zip(E_lib, COLS_LIB))[1::2]:
    flow_arrow(axR, 0.0, np.sqrt(2*E), H_pe, c)
    flow_arrow(axR, 0.0, -np.sqrt(2*E), H_pe, c)
for E, c in list(zip(E_rot, COLS_ROT))[::2]:
    flow_arrow(axR, -1.2, np.sqrt(2*(E - G*(1 - np.cos(-1.2)))), H_pe, c)
    flow_arrow(axR, 1.2, -np.sqrt(2*(E - G*(1 - np.cos(1.2)))), H_pe, c)

for n in (-2, 0, 2):
    axR.plot([n*np.pi], [0], "o", color=st.DARK, ms=3.0, zorder=5)
for n in (-1, 1):
    axR.plot([n*np.pi], [0], "o", mfc="white", mec=st.ORANGE, mew=1.0, ms=4.0, zorder=5)
axR.set_xticks([-2*np.pi, -np.pi, 0, np.pi, 2*np.pi])
axR.set_xticklabels([r"$-2\pi$", r"$-\pi$", "0", r"$\pi$", r"$2\pi$"])
axR.set_yticks([-3, 0, 3])
axR.set_title("simple pendulum", pad=3.5)

axR.annotate("separatrix", xy=(np.pi/2, 1.79), xytext=(1.05, 2.86),
             fontsize=7.2, color=st.ORANGE, ha="center",
             arrowprops=dict(arrowstyle="->", color=st.ORANGE, lw=0.7,
                             connectionstyle="arc3,rad=-0.25"))
axR.text(0.0, 0.72, "libration", ha="center", fontsize=7.2, color=st.DARK,
         bbox=dict(fc="white", ec="none", pad=0.8))
axR.text(-4.15, 2.55, "rotation", ha="center", fontsize=7.2, color=st.DARK,
         bbox=dict(fc="white", ec="none", pad=0.8))

fig.legend(handles=[Line2D([], [], color=st.SEQ(0.25), lw=1.0),
                    Line2D([], [], color=st.SEQ(0.95), lw=1.0),
                    Line2D([], [], color=st.ORANGE, lw=1.3)],
           labels=["low energy", "high energy", "separatrix, $E=2mgl$"],
           loc="lower center", bbox_to_anchor=(0.5, 0.008), ncol=3,
           frameon=False, handlelength=1.6, columnspacing=2.0, handletextpad=0.55)

os.makedirs("images", exist_ok=True)

fig.savefig("images/phase_comparison.png", dpi=400)
print("written  phase_comparison.png")


==> anc/phase_space_flow.py <==
"""
Lecture 1, Sec. 1.5: phase space is a flow, and a flow cannot cross itself.

Both panels show the same one-degree-of-freedom Hamiltonian,

    H(q,p) = p^2/2 + q^2/2 - q^3/5,

chosen only because its portrait has some structure to look at: a centre at the
origin, a saddle at q = 5/3, and a homoclinic loop joining the saddle to itself.
Nothing in the argument depends on which H is used.

Left : the streamlines are the exact integral curves of Hamilton's equations,
       drawn by streamplot from the field itself rather than by hand.  One of
       them is picked out from (q(0),p(0)) to (q(t),p(t)).
Right: the same field, with two curves drawn crossing at a point X.  The field
       assigns exactly one velocity vector to X, drawn as the arrow there, and
       neither of the two curves is tangent to it, so neither can be a solution
       through X.  At most one curve can leave any phase-space point, which is
       the whole of the no-crossing property.

The printed checks give the fixed points and their stability from the exact
Hessian of H, and confirm that the velocity at X is the single vector drawn.

Generated at the width it occupies at 0.86\\textwidth on A4 with 1 in margins.
"""
import os
import numpy as np
import matplotlib.pyplot as plt
import st4_style as st

st.use()

A = 1.0/5.0


def V(q):
    return 0.5*q**2 - A*q**3


def dV(q):
    return q - 3*A*q**2


def H(q, p):
    return 0.5*p**2 + V(q)


# ------------------------------ fixed points ---------------------------------
# qdot = p, pdot = -V'(q); fixed points at p = 0 and V'(q) = 0
qs = np.array([0.0, 1.0/(3*A)])
for q0 in qs:
    curv = 1 - 6*A*q0                      # V''(q0)
    kind = "centre (stable)" if curv > 0 else "saddle (unstable)"
    print(f"  fixed point at (q,p)=({q0:.4f},0): V''={curv:+.4f} -> {kind}, "
          f"H={H(q0,0.0):.4f}")
E_HOM = H(qs[1], 0.0)
print(f"  homoclinic loop is the level set H = {E_HOM:.4f}")

# --------------------------------- the field ---------------------------------
qq = np.linspace(-1.9, 3.4, 420)
pp = np.linspace(-2.2, 2.2, 420)
Q, P = np.meshgrid(qq, pp)
U, W = P, -dV(Q)                            # (qdot, pdot)

# ------------------------- one integral curve, integrated --------------------
def rk4(s, dt):
    def g(v):
        return np.array([v[1], -dV(v[0])])
    k1 = g(s); k2 = g(s + 0.5*dt*k1); k3 = g(s + 0.5*dt*k2); k4 = g(s + dt*k3)
    return s + (dt/6)*(k1 + 2*k2 + 2*k3 + k4)


s = np.array([-1.05, 0.0])
path = [s.copy()]
for _ in range(1500):
    s = rk4(s, 0.0022)
    path.append(s.copy())
path = np.array(path)
print(f"  highlighted orbit: H conserved to "
      f"{abs(H(*path[-1]) - H(*path[0])):.2e} over {len(path)} steps")

# ---------------------------- the crossing point -----------------------------
XQ, XP = 0.55, 0.95
vq, vp = XP, -dV(XQ)
nv = np.hypot(vq, vp)
print(f"  velocity at X=({XQ},{XP}): (qdot,pdot) = ({vq:.4f},{vp:.4f}), "
      f"direction {np.degrees(np.arctan2(vp,vq)):.1f} deg")

# ----------------------------------- figure ----------------------------------
fig, (axL, axR) = plt.subplots(1, 2, figsize=(st.width(0.86), 2.28))
fig.subplots_adjust(left=0.062, right=0.995, top=0.885, bottom=0.175, wspace=0.14)


def base(ax):
    ax.streamplot(Q, P, U, W, density=1.05, color="#c6c6c6", linewidth=0.45,
                  arrowsize=0.55, arrowstyle="-|>", broken_streamlines=False)
    ax.set_xlim(-1.9, 3.4); ax.set_ylim(-2.2, 2.2)
    ax.set_xticks([-1, 0, 1, 2, 3]); ax.set_yticks([-2, -1, 0, 1, 2])
    ax.set_xlabel(r"$q$", labelpad=1.5)
    st.tick_ink(ax)


base(axL)
axL.plot(path[:, 0], path[:, 1], color=st.DARK, lw=1.3, zorder=4)
i = 640
axL.annotate("", xy=(path[i + 12, 0], path[i + 12, 1]),
             xytext=(path[i, 0], path[i, 1]),
             arrowprops=dict(arrowstyle="-|>", color=st.DARK, lw=1.3,
                             mutation_scale=8, shrinkA=0, shrinkB=0), zorder=5)
axL.plot(*path[0], "o", color=st.DARK, ms=3.6, zorder=6)
axL.plot(*path[1180], "o", mfc="white", mec=st.DARK, mew=1.1, ms=4.0, zorder=6)
axL.annotate(r"$(q(0),p(0))$", xy=path[0], xytext=(-1.72, -1.72), fontsize=7,
             color=st.INK, ha="left",
             arrowprops=dict(arrowstyle="-", color=st.MUTED, lw=0.55, shrinkB=3))
axL.annotate(r"$(q(t),p(t))$", xy=path[1180], xytext=(1.30, -1.90), fontsize=7,
             color=st.INK, ha="left",
             arrowprops=dict(arrowstyle="-", color=st.MUTED, lw=0.55, shrinkB=3))
axL.set_ylabel(r"$p$", labelpad=1.5)
axL.set_title("one state, one future", pad=3.5)

base(axR)
axR.set_yticklabels([])
t = np.linspace(-1.0, 1.0, 220)
c1q, c1p = XQ + 1.45*t, XP + 1.30*t + 0.42*t**2
c2q, c2p = XQ + 1.55*t, XP - 1.15*t - 0.30*t**2
axR.plot(c1q, c1p, color=st.BLUE, lw=1.25, zorder=4)
axR.plot(c2q, c2p, color=st.ORANGE, lw=1.25, zorder=4)
axR.plot([XQ], [XP], "o", color=st.INK, ms=3.6, zorder=7)
axR.annotate("", xy=(XQ + 0.68*vq/nv, XP + 0.68*vp/nv), xytext=(XQ, XP),
             arrowprops=dict(arrowstyle="-|>", color=st.INK, lw=1.1,
                             mutation_scale=9, shrinkA=0, shrinkB=0), zorder=7)
axR.text(XQ - 0.10, XP - 0.20, r"$X$", fontsize=7.5, color=st.INK, ha="right",
         va="top")
axR.annotate("the field gives one\nvelocity at $X$",
             xy=(XQ + 0.62*vq/nv, XP + 0.62*vp/nv), xytext=(0.05, -1.62),
             fontsize=6.8, color=st.INK, ha="center", va="center",
             linespacing=1.25,
             arrowprops=dict(arrowstyle="->", color=st.MUTED, lw=0.6,
                             connectionstyle="arc3,rad=-0.28"))
axR.set_title("forbidden", pad=3.5)

os.makedirs("images", exist_ok=True)

fig.savefig("images/phase_space_flow.png", dpi=400)
print("written  phase_space_flow.png")


==> anc/poincare_schematic.py <==
"""
Lecture 1: what a surface of section does, on an invariant torus.

Replaces a version that had no script and was drawn in a colormap that is not
the house one.  The construction is now explicit rather than sketched.

A two-degree-of-freedom integrable system has its motion on an invariant torus
carrying two angles.  Take them as theta1 and theta2 with

    theta1(t) = theta1(0) + w1 t ,      theta2(t) = theta2(0) + w2 t ,

and embed the torus in the (q1, q2, p1) projection of phase space by

    q1 = (R + r cos theta1) cos theta2 ,
    q2 = (R + r cos theta1) sin theta2 ,
    p1 =      r sin theta1 .

The section is the half-plane q2 = 0 with q1 > 0, taken in the direction of
increasing q2, which is theta2 = 0 mod 2 pi.  On it

    q1 = R + r cos theta1 ,     p1 = r sin theta1 ,

a circle of radius r about (R, 0).  Crossings happen at t_n = 2 pi n / w2 and
land at theta1 = theta1(0) + 2 pi n W with W = w1/w2 the rotation number.  Here
W is the golden mean (sqrt 5 - 1)/2, so no crossing ever repeats and the orbit
of theta1 fills the circle.

Left    the torus, one trajectory on it shaded light to dark with increasing
        time, the section half-plane, and the first seven crossings numbered in
        the order they happen.
Right   the section seen face on.  The same seven points on the circle in which
        the section cuts the torus, with 240 later crossings behind them in
        grey to show the filling.

Printed checks:

  * the crossings sit on the circle of radius r about (R, 0), to machine
    precision;
  * the angle advance between consecutive crossings against 2 pi W;
  * transversality: q2dot at every crossing, against zero;
  * the three-distance theorem.  For an irrational rotation the gaps between
    the first N points take at most three distinct values, and at Fibonacci N
    exactly two.  Both are checked, along with the largest gap shrinking as
    1/N, which is the densification the caption claims.

Generated at the width it occupies at 0.94\\textwidth on A4 with 1 in margins.
"""
import os
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.art3d import Line3DCollection, Poly3DCollection
from mpl_toolkits.mplot3d import proj3d
import st4_style as st

st.use()

R, r = 1.0, 0.40
W = 0.5*(np.sqrt(5.0) - 1.0)          # the golden mean, w1/w2
NMARK = 7
NFILL = 240
TH10 = 0.0                            # theta1 at the first crossing


def embed(th1, th2):
    rho = R + r*np.cos(th1)
    return rho*np.cos(th2), rho*np.sin(th2), r*np.sin(th1)


# ------------------------------- checks ---------------------------------------
n = np.arange(NMARK + NFILL)
th1n = TH10 + 2.0*np.pi*W*n
qx = R + r*np.cos(th1n)
pz = r*np.sin(th1n)
res = np.hypot(qx - R, pz) - r
print(f"  crossings lie on the circle of radius {r}: max residual "
      f"{np.abs(res).max():.2e}")

adv = np.diff(np.mod(th1n, 2*np.pi))
adv = np.mod(adv, 2*np.pi)
print(f"  angle advance per crossing: {adv.min():.10f} to {adv.max():.10f}, "
      f"2 pi W = {2*np.pi*W:.10f}")

# transversality: q2dot = (R + r cos th1) * w2 * cos(th2) at th2 = 0
q2dot = (R + r*np.cos(th1n))
print(f"  transversality, q2dot/w2 at the crossings: min {q2dot.min():.4f} "
      f"(zero would mean the section is tangent to the flow)")

for N in (5, 8, 13, 21, 34, 100, 247):
    th = np.sort(np.mod(TH10 + 2*np.pi*W*np.arange(N), 2*np.pi))
    gaps = np.diff(np.concatenate([th, [th[0] + 2*np.pi]]))
    vals = np.unique(np.round(gaps, 9))
    print(f"  N = {N:3d}: {len(vals)} distinct gaps, largest {gaps.max():.5f}, "
          f"N times largest = {N*gaps.max():.3f}")

# --------------------------------- figure -------------------------------------
fig = plt.figure(figsize=(st.width(0.94), 2.62))

# Explicit positions rather than a gridspec: a 3D axes wants to overflow its
# box, a 2D one needs room for its ticks, and one gridspec cannot give both.
ax = fig.add_axes([-0.075, -0.155, 0.735, 1.32], projection="3d",
                  computed_zorder=False)
axS = fig.add_axes([0.655, 0.150, 0.325, 0.770])
axT = fig.add_axes([0.015, 0.035, 0.145, 0.320])      # the axis triad

u = np.linspace(0, 2*np.pi, 90)
v = np.linspace(0, 2*np.pi, 130)
U, V = np.meshgrid(u, v)
XS, YS, ZS = embed(U, V)
ax.plot_surface(XS, YS, ZS, color="#eef2f6", alpha=0.55, linewidth=0,
                shade=False, zorder=1, antialiased=True)
for th2 in np.linspace(0, 2*np.pi, 20, endpoint=False):
    x, y, z = embed(u, th2)
    ax.plot(x, y, z, color=st.FAINT, lw=0.35, alpha=0.85, zorder=2)

TEND = 2.0*np.pi*(NMARK - 1) + 0.55*2*np.pi
tt = np.linspace(0.0, TEND, 5000)
x, y, z = embed(TH10 + W*tt, tt)
pts = np.array([x, y, z]).T.reshape(-1, 1, 3)
seg = np.concatenate([pts[:-1], pts[1:]], axis=1)
lc = Line3DCollection(seg, cmap=st.TRACE, lw=0.9, zorder=4)
lc.set_array(tt[:-1]/TEND)
ax.add_collection3d(lc)

PQ = [0.28, 1.74]
PP = [-0.74, 0.74]
face = [[(PQ[0], 0, PP[0]), (PQ[1], 0, PP[0]),
         (PQ[1], 0, PP[1]), (PQ[0], 0, PP[1])]]
ax.add_collection3d(Poly3DCollection(face, facecolor=st.BLUE, alpha=0.10,
                                     edgecolor=st.BLUE, linewidths=0.5,
                                     zorder=5))
ax.text(PQ[1] + 0.05, 0, PP[1] + 0.03, r"$\Sigma$", color=st.BLUE, fontsize=9,
        ha="left", va="bottom", zorder=8)

# the circle in which Sigma cuts the torus: the seven points lie on it, and
# without it the ones on the far side of the tube read as floating inside
tc = np.linspace(0, 2*np.pi, 240)
ax.plot(R + r*np.cos(tc), np.zeros_like(tc), r*np.sin(tc), color=st.ORANGE,
        lw=0.9, alpha=0.95, zorder=6)

cols = st.TRACE(np.linspace(0.0, 1.0, NMARK))
for k in range(NMARK):
    a = th1n[k]
    xm, ym, zm = embed(a, 0.0)
    ax.plot([xm], [ym], [zm], "o", color=cols[k], ms=4.0, mec="white",
            mew=0.6, zorder=7)
    ax.text(R + 1.62*r*np.cos(a), -0.06, 1.62*r*np.sin(a), f"{k+1}",
            color=st.INK, fontsize=7.4, ha="center", va="center", zorder=8)

ax.set_xlim(-1.45, 1.45)
ax.set_ylim(-1.45, 1.45)
ax.set_zlim(-1.0, 1.0)
ax.set_box_aspect((1, 1, 0.70))
ax.view_init(elev=25, azim=-68)
ax.set_axis_off()

# ---- the triad, drawn in screen coordinates taken from the live projection ---
fig.canvas.draw()
P3 = ax.get_proj()


def screen(vec):
    sx, sy, _ = proj3d.proj_transform(vec[0], vec[1], vec[2], P3)
    return np.array([sx, sy])


o = screen([0.0, 0.0, 0.0])
for vec, lab in (([1, 0, 0], "$q_1$"), ([0, 1, 0], "$q_2$"), ([0, 0, 1], "$p_1$")):
    d = screen(vec) - o
    d = d/np.linalg.norm(d)
    axT.annotate("", xy=tuple(d), xytext=(0, 0),
                 arrowprops=dict(arrowstyle="-|>", color=st.MUTED, lw=0.7,
                                 mutation_scale=5, shrinkA=0, shrinkB=0))
    axT.text(*(d*1.28), lab, color=st.MUTED, fontsize=7.2, ha="center",
             va="center")
axT.set_xlim(-1.45, 1.45)
axT.set_ylim(-1.45, 1.45)
axT.set_aspect("equal")
axT.set_axis_off()

# ---- right: the section, face on ---------------------------------------------
th = np.linspace(0, 2*np.pi, 400)
axS.plot(R + r*np.cos(th), r*np.sin(th), color=st.ORANGE, lw=0.7, zorder=1)
axS.plot(qx[NMARK:], pz[NMARK:], ".", color=st.DARK, ms=1.5, alpha=0.9,
         mew=0, zorder=2)
for k in range(NMARK):
    axS.plot(qx[k], pz[k], "o", color=cols[k], ms=4.6, mec="white", mew=0.6,
             zorder=4)
    a = th1n[k]
    axS.text(R + 1.22*r*np.cos(a), 1.22*r*np.sin(a), f"{k+1}", color=st.INK,
             fontsize=7.0, ha="center", va="center", zorder=5)
axS.set_aspect("equal")
axS.set_xlim(R - 1.42*r, R + 1.42*r)
axS.set_ylim(-1.42*r, 1.42*r)
axS.set_xticks([0.6, 0.8, 1.0, 1.2, 1.4])
axS.set_yticks([-0.4, -0.2, 0.0, 0.2, 0.4])
axS.set_xlabel("$q_1$", labelpad=1.0)
axS.set_ylabel("$p_1$", labelpad=1.0)
axS.set_title(r"$\Sigma$, face on", pad=3)
st.tick_ink(axS)

os.makedirs("images", exist_ok=True)

fig.savefig("images/poincare_schematic.png", dpi=400)
print("  written poincare_schematic.png")


==> anc/qcd_string.py <==
"""
Lecture 6, Fig.: the suspended string in the magnetised EMD holographic QCD model.
Separation L against tip position, and the free energy relative to the disconnected pair.

Model and string equations: Shukla, Dudal, Mahapatra, JHEP 06 (2023) 178;
Shukla, Nongmaithem, Dudal, Mahapatra, Phys. Rev. D 111 (2025) 106002.
Background reconstructed from their Eqs. (2)-(6); string profile from their Eqs. (22)-(24).
Units GeV, r_h = 1, string frame.  Each check is printed beside its prediction.
"""
import os
import numpy as np, matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from scipy.integrate import quad
from scipy.optimize import brentq, minimize_scalar
from freeE import Lofr0, dF, zh, mu          # the EMD background, reconstructed from the paper

plt.rcParams.update({"font.size":8.5,"axes.linewidth":0.6,"axes.labelsize":9,
                     "xtick.direction":"in","ytick.direction":"in",
                     "xtick.major.width":0.6,"ytick.major.width":0.6})
SH=["#a8c4e0","#4d7fb8","#08213c"]     # steps of the widened house ramp; zh,mu=1.0,0.0
BS=[0.0,0.3,0.5]

# --- validation against Table I of the source paper ---
print("[check] Table I of Phys. Rev. D 111 (2025) 106002: r_tip at L = 1.1, r_h = 1, string frame")
for (bb,mm,orient,tgt) in [(0.0,0.0,"par",1.08318),(0.2,0.6,"par",1.08647),
                           (0.2,0.6,"per",1.08843),(0.5,1.2,"per",1.13549)]:
    r=brentq(lambda x: Lofr0(x,1.0,bb,mm,"string",orient)-1.1,1.0005,1.19,xtol=1e-11)
    print(f"        B={bb}, mu={mm}, {orient}:  ours {r:.5f}   paper {tgt:.5f}   rel. diff {abs(r/tgt-1):.1e}")

_rc0=brentq(lambda r: dF(r,zh,0.0,mu),1.30,3.0,xtol=1e-10)
LCRIT0=Lofr0(_rc0,zh,0.0,mu,"string","par")
print(f"[check] L_crit at B=0 : {LCRIT0:.5f}")
fig,ax=plt.subplots(1,2,figsize=(6.6,2.95))
for col,B in zip(SH,BS):
    rr=np.concatenate([np.geomspace(1e-4,0.3,150)+1.0, np.linspace(1.3,3.2,150)])
    L=np.array([Lofr0(r,zh,B,mu,"string","par") for r in rr])
    rpk=minimize_scalar(lambda r:-Lofr0(r,zh,B,mu,"string","par"),bracket=(1.1,1.2,1.4)).x
    Lmax=Lofr0(rpk,zh,B,mu,"string","par")
    print(f"[check] B={B}: L_max = {Lmax:.5f} at r_tip = {rpk:.5f}")
    lo=rr<rpk; hi=rr>=rpk
    ax[0].plot(rr[lo],L[lo],"--",color=col,lw=1.15)
    ax[0].plot(rr[hi],L[hi],"-", color=col,lw=1.15,label=rf"$B={B}$")
    ax[0].plot([rpk],[Lmax],"o",ms=3.4,mfc="white",mec=col,mew=0.9,zorder=5)
    dFl=np.array([dF(r,zh,B,mu) for r in rr[lo][::3]])
    dFh=np.array([dF(r,zh,B,mu) for r in rr[hi][::3]])
    ax[1].plot(L[lo][::3],dFl,"--",color=col,lw=1.15)
    ax[1].plot(L[hi][::3],dFh,"-", color=col,lw=1.15)
    Lc=brentq(lambda r: dF(r,zh,B,mu),rpk,3.0,xtol=1e-10)
    print(f"        critical separation L_crit = {Lofr0(Lc,zh,B,mu,'string','par'):.5f} "
          f"(free energies cross at r_tip = {Lc:.5f})")
ax[1].axhline(0,color="0.65",lw=0.6)
ax[0].set_xlabel(r"$r_{\rm tip}$"); ax[0].set_ylabel(r"$L$")
ax[1].set_xlabel(r"$L$");           ax[1].set_ylabel(r"$F-F_{\rm dis}$")
ax[0].set_xlim(1.0,2.60); ax[0].set_ylim(0,1.42)
ax[1].set_xlim(0,1.32);  ax[1].set_ylim(-0.42,0.95)
ax[0].legend(loc="lower right",fontsize=7,handlelength=1.8,borderpad=0.4,labelspacing=0.35)
ax[0].annotate("tip near the horizon\n(unstable, dashed)",xy=(1.075,0.86),xytext=(1.36,0.52),
    fontsize=7,color="0.30",ha="left",va="center",
    arrowprops=dict(arrowstyle="-",lw=0.45,color="0.45",shrinkA=2,shrinkB=2))
ax[0].annotate("tip far from it\n(stable, solid)",xy=(1.95,0.78),xytext=(1.72,1.10),
    fontsize=7,color="0.30",ha="left",va="center",
    arrowprops=dict(arrowstyle="-",lw=0.45,color="0.45",shrinkA=2,shrinkB=2))
ax[0].text(1.245,1.315,r"$L_{\max}$",fontsize=7,color="0.30",ha="center")
ax[1].annotate("connected,\nnear tip",xy=(0.68,0.145),xytext=(0.30,0.52),
    fontsize=7,color="0.30",ha="center",va="center",
    arrowprops=dict(arrowstyle="-",lw=0.45,color="0.45",shrinkA=2,shrinkB=2))
ax[1].text(0.30,-0.28,"connected, far tip",fontsize=7,color="0.30")
ax[1].axvline(LCRIT0,color="0.65",lw=0.55,ls=(0,(2.4,1.8)),zorder=0)
ax[1].text(LCRIT0,0.83,r"$L_{\rm crit}$",fontsize=7,color="0.35",ha="center")
for i,a in enumerate(ax):
    a.tick_params(which="both",top=True,right=True)
    a.text(0.0,1.028,f"({'ab'[i]})",transform=a.transAxes,fontsize=8.5,va="bottom")
fig.tight_layout(pad=0.35,w_pad=1.5)
os.makedirs("images", exist_ok=True)
fig.savefig("images/qcd_string.png",dpi=400)
print("[check] written at 6.6 in wide, dpi 400")


==> anc/sff_measures.py <==
"""
Second figure for Lecture 4, Sec. 4.6: what the spectral form factor measures.

Left  : the connected form factor K_c(tau) for the three Dyson classes, with the
        disconnected part |<Z>|^2 removed so the ramp is visible from early times.  The early ramp has slope 2/beta, so the
        ramp measures the symmetry class.
Right : the unnormalised form factor for spectra of different size.  All follow the
        same universal ramp 2t and peel away to a plateau at t = D, the number of
        levels, so the plateau measures the dimension of the accessible Hilbert
        space -- which for a black hole is e^S.

Every spectrum is obtained by diagonalisation and unfolded with the semicircle law,
its radius fixed from the second moment (R = 2 sqrt(<E^2>)) so that no per-ensemble
variance convention has to be assumed.  Overlaid curves are the analytic
random-matrix results, not fits.
"""
import os
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt
import st4_style as st

mpl.rcParams.update({"font.size": 8.5, "axes.linewidth": 0.6, "axes.labelsize": 9,
                     "xtick.direction": "in", "ytick.direction": "in",
                     "xtick.major.width": 0.6, "ytick.major.width": 0.6})
rng = np.random.default_rng(23)
# third hue is the validated teal; the old green #3f7a3f separated from the
# orange by only dE 5.0 under protanopia, against a floor of 8
GOE_C, GUE_C, GSE_C = "#1f5fa8", "#c2701c", "#149a6a"

def unfold(E):
    R = 2*np.sqrt(np.mean(E**2))                 # semicircle radius from the 2nd moment
    x = np.clip(E/R, -1, 1)
    return len(E)*(0.5 + (x*np.sqrt(1-x**2) + np.arcsin(x))/np.pi)

def spec_goe(N):
    A = rng.normal(size=(N, N)); return unfold(np.linalg.eigvalsh((A+A.T)/2))
def spec_gue(N):
    A = rng.normal(size=(N, N)) + 1j*rng.normal(size=(N, N))
    return unfold(np.linalg.eigvalsh((A+A.conj().T)/2))
def spec_gse(N):
    A = rng.normal(size=(N, N)) + 1j*rng.normal(size=(N, N)); A = (A+A.conj().T)/2
    B = rng.normal(size=(N, N)) + 1j*rng.normal(size=(N, N)); B = (B-B.T)/2
    e = np.linalg.eigvalsh(np.block([[A, B], [-B.conj(), A.conj()]]))[::2]
    return unfold(e)

def centre(eps, M):
    lo = (len(eps)-M)//2; return eps[lo:lo+M]
def K_of(seqs, tau, normalise=True, connected=False):
    """<|Z|^2>, optionally with the disconnected part |<Z>|^2 removed."""
    M = len(seqs[0])
    Z = np.array([np.exp(-2j*np.pi*np.outer(tau, e)).sum(1) for e in seqs])
    tot = (np.abs(Z)**2).mean(0)
    if connected:
        tot = tot - np.abs(Z.mean(0))**2
    return tot/M if normalise else tot
def smooth(y, k=7):
    pad = np.r_[np.full(k, y[0]), y, np.full(k, y[-1])]
    return np.convolve(pad, np.ones(k)/k, mode="same")[k:-k]

def ramp_goe(t):
    t = np.asarray(t, float); o = np.empty_like(t); a = t <= 1
    o[a] = 2*t[a] - t[a]*np.log(1+2*t[a])
    o[~a] = 2 - t[~a]*np.log((2*t[~a]+1)/(2*t[~a]-1)); return o
def ramp_gue(t):
    t = np.asarray(t, float); return np.where(t < 1, t, 1.0)
def ramp_gse(t):
    t = np.asarray(t, float); o = np.ones_like(t); a = t < 2
    with np.errstate(divide="ignore", invalid="ignore"):
        o[a] = t[a]/2 - (t[a]/4)*np.log(np.abs(1-t[a]))
    return o


# ---------------- left: ramp slope 2/beta ----------------
N, M, R = 512, 256, 90
S = {"GOE": [centre(spec_goe(N), M) for _ in range(R)],
     "GUE": [centre(spec_gue(N), M) for _ in range(R)],
     "GSE": [centre(spec_gse(N), M) for _ in range(R)]}
tau = np.logspace(-2.0, 0.7, 220)
K1 = {k: smooth(K_of(v, tau, connected=True)) for k, v in S.items()}
m = (tau > 0.02) & (tau < 0.08)
for k, v in K1.items():
    print(f"  {k}: K_c/tau on the early ramp = {np.mean(v[m]/tau[m]):.2f}")
print("  (expect 2, 1, 0.5 for beta = 1, 2, 4)")

# ---------------- right: the plateau counts the states ----------------
# Fixed bandwidth (semicircle radius 1) and fixed Gaussian energy window, so the
# level density in the window -- and hence t_H -- grows in proportion to N.
SIG = 0.16
def goe_windowed(N):
    A = rng.normal(size=(N, N)); E = np.linalg.eigvalsh((A + A.T)/2)
    E = E/(2*np.sqrt(np.mean(E**2)))                # semicircle radius -> 1
    return E, np.exp(-E**2/(2*SIG**2))

t = np.logspace(0.2, 4.5, 240)
Ns = [256, 512, 1024, 2048]
reps = {256: 48, 512: 32, 1024: 16, 2048: 10}
K2, D_eff, slopes = {}, {}, []
for N in Ns:
    Zs, sumf2 = [], []
    for _ in range(reps[N]):
        E, f = goe_windowed(N)
        Zs.append(np.exp(-1j*np.outer(t, E)) @ f); sumf2.append((f**2).sum())
    Z = np.array(Zs)
    K2[N] = smooth((np.abs(Z)**2).mean(0) - np.abs(Z.mean(0))**2, 9)
    D_eff[N] = np.mean(sumf2)                       # states in the window, measured
    mr = (t > 40) & (t < 150)
    slopes.append(np.mean(K2[N][mr]/t[mr]))
    print(f"  N={N:5d}: states in window {D_eff[N]:6.1f}, late-time K_c "
          f"{K2[N][t > 3*2*N].mean():7.1f}, ramp K_c/t {slopes[-1]:.4f}")
print("  (ramp should show no trend with N; plateau should equal the measured state count)")

# ---------------- figure ----------------
fig, (axL, axR) = plt.subplots(1, 2, figsize=(6.6, 2.95))
fig.subplots_adjust(left=0.095, right=0.985, top=0.915, bottom=0.175, wspace=0.31)

for lab, c, an in (("GOE", GOE_C, ramp_goe), ("GUE", GUE_C, ramp_gue), ("GSE", GSE_C, ramp_gse)):
    axL.plot(tau, an(tau), "--", color=c, lw=0.9, alpha=0.8)
    axL.plot(tau, K1[lab], color=c, lw=1.0, label=lab)
axL.axvline(1.0, color="0.8", lw=0.8, ls=":")
axL.set_xscale("log"); axL.set_yscale("log")
axL.set_xlim(1e-2, 4); axL.set_ylim(4e-3, 2.6)
axL.set_xlabel(r"$\tau=t/t_H$"); axL.set_ylabel(r"$K_{\rm c}(\tau)$")
axL.legend(frameon=False, fontsize=7.5, loc="lower right", handlelength=1.4, borderaxespad=0.3)
axL.text(1.14, 1.55, r"$t_H$", fontsize=7.5, color="0.45")
axL.annotate(r"slope $2/\beta$", xy=(0.055, 0.070), xytext=(0.0132, 0.60), fontsize=7.5,
             color="0.30", arrowprops=dict(arrowstyle="->", color="0.5", lw=0.7,
                                           connectionstyle="arc3,rad=-0.25"))
axL.set_title("the ramp measures the symmetry class", fontsize=8.5, pad=3)

shades = st.seq(4, 0.18, 0.96)          # sampled from the house ramp
for N, c in zip(Ns, shades):
    axR.plot(t, K2[N], color=c, lw=1.0, label=rf"$\mathcal{{D}}\simeq{D_eff[N]:.0f}$")
axR.plot(t, np.mean(slopes)*t, "--", color="0.25", lw=1.0)
axR.annotate(r"common ramp", xy=(150, 12), xytext=(24, 210), fontsize=7.5, color="0.30",
             arrowprops=dict(arrowstyle="->", color="0.5", lw=0.7,
                             connectionstyle="arc3,rad=0.25"))
axR.set_xscale("log"); axR.set_yscale("log")
axR.set_xlim(15, 3e4); axR.set_ylim(0.8, 1.1e3)
axR.set_xlabel(r"$t$  (fixed bandwidth units)"); axR.set_ylabel(r"$K_{\rm c}(t)$")
axR.legend(frameon=False, fontsize=7, loc="lower right", handlelength=1.3,
           borderaxespad=0.35, labelspacing=0.25)
axR.set_title("the plateau counts the states", fontsize=8.5, pad=3)

os.makedirs("images", exist_ok=True)

fig.savefig("images/sff_measures.png", dpi=400)
print("written")


==> anc/spectral_rigidity.py <==
"""
Figure for Lecture 4: long-range spectral rigidity and its time-domain counterpart.

Left  : number variance Sigma^2(L) of unfolded spectra, Poisson against GOE and GUE,
        with the logarithmic asymptotics overlaid.
Right : spectral form factor K(tau), tau = t/t_H, showing slope, dip, ramp and plateau
        for GOE against the flat Poisson result, with the random-matrix ramp overlaid.
        A hard spectral window is used, so the slope carries the sinc ringing of its edges.

Every spectrum is generated by diagonalisation and unfolded with the semicircle law;
the Poisson sequence is a sum of exponential spacings.  The overlaid curves are the
analytic predictions, not fits.
"""
import os
import numpy as np
import matplotlib as mpl
import matplotlib.pyplot as plt

mpl.rcParams.update({"font.size": 8.5, "axes.linewidth": 0.6, "axes.labelsize": 9,
                     "xtick.direction": "in", "ytick.direction": "in",
                     "xtick.major.width": 0.6, "ytick.major.width": 0.6,
                     "xtick.minor.width": 0.5, "ytick.minor.width": 0.5})

REG, CHA, THIRD = "#c2701c", "#1f5fa8", "#149a6a"   # teal replaces a green that failed CVD
N, M, REPS = 1024, 512, 200
EULER = 0.5772156649015329
rng = np.random.default_rng(17)

def unfold(E, R):
    x = np.clip(E / R, -1, 1)
    return len(E) * (0.5 + (x * np.sqrt(1 - x**2) + np.arcsin(x)) / np.pi)

def goe():
    A = rng.normal(size=(N, N))
    eps = unfold(np.linalg.eigvalsh((A + A.T) / 2), np.sqrt(2 * N))
    return eps[(N - M)//2:(N - M)//2 + M]

def gue():
    A = rng.normal(size=(N, N)) + 1j*rng.normal(size=(N, N))
    eps = unfold(np.linalg.eigvalsh((A + A.conj().T) / 2), 2*np.sqrt(N))
    return eps[(N - M)//2:(N - M)//2 + M]

def poisson():
    return np.cumsum(rng.exponential(size=M))

print("generating spectra ...")
S = {"GOE": [goe() for _ in range(REPS)],
     "GUE": [gue() for _ in range(REPS)],
     "Poisson": [poisson() for _ in range(REPS)]}
print("  mean spacings:", {k: round(np.mean([np.diff(e).mean() for e in v]), 4) for k, v in S.items()})

# ------------------------------------------------------ number variance --
def number_variance(seqs, Ls):
    out = []
    for L in Ls:
        v = []
        for e in seqs:
            st = np.arange(e[0] + 1, e[-1] - L - 1, L / 4)
            c = np.searchsorted(e, st + L) - np.searchsorted(e, st)
            v.append((c - L)**2)
        out.append(np.concatenate(v).mean())
    return np.array(out)

Ls = np.array([1., 1.5, 2., 3., 4., 6., 8., 12., 16., 24., 32.])
NV = {k: number_variance(v, Ls) for k, v in S.items()}
Lc = np.logspace(0, np.log10(40), 200)
nv_goe = 2/np.pi**2 * (np.log(2*np.pi*Lc) + EULER + 1 - np.pi**2/8)
nv_gue = 1/np.pi**2 * (np.log(2*np.pi*Lc) + EULER + 1)

# ------------------------------------------------------- form factor -----
tau = np.logspace(-2.8, 1.2, 340)
filt = np.ones(M); nrm = (filt**2).sum()   # hard spectral window: rings in the slope
def amplitudes(seqs):
    return np.array([np.exp(-2j*np.pi*np.outer(tau, e)) @ filt for e in seqs])
def sff(seqs):
    A = amplitudes(seqs)
    tot  = (np.abs(A)**2).mean(0) / nrm          # ensemble-averaged form factor
    disc = np.abs(A.mean(0))**2 / nrm            # disconnected part
    return tot, disc
def smooth(y, k=9):
    pad = np.r_[np.full(k, y[0]), y, np.full(k, y[-1])]
    return np.convolve(pad, np.ones(k)/k, mode="same")[k:-k]
K_goe, K_disc = sff(S["GOE"])
K_p, _ = sff(S["Poisson"])

def ramp(t):
    t = np.asarray(t, float); o = np.empty_like(t)
    a = t <= 1; o[a] = 2*t[a] - t[a]*np.log(1 + 2*t[a])
    b = ~a;     o[b] = 2 - t[b]*np.log((2*t[b] + 1)/(2*t[b] - 1))
    return o
# The panel shows the full form factor.  At small tau that is dominated by the
# disconnected part, which decays, so fitting a 2 tau power law there measures
# nothing; the earlier version of this check did exactly that and reported a
# slope of -0.16 against an expectation of 1.  The ramp is where the statement
# lives, and the plateau is the other end of it.
rp = (tau > 0.15) & (tau < 0.7)
dev = np.abs(K_goe[rp]/ramp(tau[rp]) - 1.0)
print(f"  ramp, 0.15 < tau < 0.7: K_GOE follows 2 tau - tau ln(1 + 2 tau) to "
      f"{dev.mean():.3f} mean, {dev.max():.3f} worst, in relative terms")
pl = tau > 1.5
print(f"  plateau, tau > 1.5: K_GOE = {K_goe[pl].mean():.3f} +- {K_goe[pl].std():.3f}"
      f"   (expect 1)")
dp = tau > 1.5
print(f"  the same for the uncorrelated spectrum: {K_p[dp].mean():.3f}"
      f"   (also 1, but reached without a ramp)")

# ----------------------------------------------------------- figure ------
fig, (axL, axR) = plt.subplots(1, 2, figsize=(6.6, 2.95))
fig.subplots_adjust(left=0.085, right=0.985, top=0.93, bottom=0.175, wspace=0.30)

axL.plot(Lc, Lc, "--", color=REG, lw=1.3, zorder=1)
axL.plot(Lc, nv_goe, "-", color=CHA, lw=1.3, zorder=1)
axL.plot(Lc, nv_gue, "-", color=THIRD, lw=1.3, zorder=1)
for k, c, m in (("Poisson", REG, "o"), ("GOE", CHA, "s"), ("GUE", THIRD, "^")):
    axL.plot(Ls, NV[k], m, color=c, ms=3.4, mfc="white", mew=0.9, ls="none", label=k)
axL.set_xscale("log"); axL.set_yscale("log")
axL.set_xlim(1, 40); axL.set_ylim(0.25, 45)
axL.set_xlabel(r"interval length $L$ (mean spacings)")
axL.set_ylabel(r"$\Sigma^2(L)$")
axL.legend(frameon=False, fontsize=7.5, loc="upper left", handlelength=1.2, borderaxespad=0.35)
axL.text(0.97, 0.06, r"$\Sigma^2_{\rm P}=L$", transform=axL.transAxes, ha="right",
         fontsize=7.5, color=REG)
axL.annotate(r"$\propto \ln L$", xy=(20, 1.13), xytext=(6.0, 3.2), fontsize=7.5, color="0.30",
             arrowprops=dict(arrowstyle="->", color="0.50", lw=0.7,
                             connectionstyle="arc3,rad=-0.3"))

axR.axvline(1.0, color="0.75", lw=0.8, ls=":", zorder=0)
axR.plot(tau, K_p,   color=REG, lw=0.9, zorder=3, label="Poisson")
axR.plot(tau, K_goe, color=CHA, lw=0.9, zorder=4, label="GOE")
axR.plot(tau, ramp(tau), "--", color="0.15", lw=1.1, zorder=5, label="RMT")
axR.set_xscale("log"); axR.set_yscale("log")
axR.set_xlim(3.5e-3, 6); axR.set_ylim(8e-3, 8.0)
axR.set_xlabel(r"$\tau = t/t_H$"); axR.set_ylabel(r"$K(\tau)$")
axR.legend(frameon=False, fontsize=7, loc="lower right", handlelength=1.4,
           borderaxespad=0.3, labelspacing=0.3)
axR.text(1.16, 4.6, r"$t_H$", fontsize=7.5, color="0.45")
for lab, x, y in ((r"slope", 0.0075, 0.0155), (r"dip", 0.052, 0.0155),
                  (r"ramp", 0.34, 0.105), (r"plateau", 2.7, 1.5)):
    axR.text(x, y, lab, fontsize=7.5, color="0.30", ha="center")

os.makedirs("images", exist_ok=True)

fig.savefig("images/spectral_rigidity.png", dpi=400)
print("written")


==> anc/st4_style.py <==
"""House style for the ST4 lecture-note figures.

Matches figure_scripts/sff_measures.py, which set the convention: 8.5pt text,
0.6pt rules, ticks in, generated at the physical width the figure occupies on
the page, dpi 400, and every script prints a numerical check beside its
prediction.

Palette, revised 16 August after measuring rather than eyeballing.

Three categorical hues, blue / orange / teal, checked with the dataviz
validator on the all-pairs list (the case where three series share one axes).
Worst pair separation dE 9.5 protan, 12.4 tritan, 20.8 normal vision, all three
inside the lightness band, above the chroma floor and above 3:1 contrast.  That
is essentially the ceiling: the reference palette's own first three slots score
9.2, and three hues cannot do much better once a lightness band, a chroma floor
and a contrast floor are all imposed at once.

**The teal replaces a green, #3f7a3f, which failed.** Against the orange it
separated by only dE 5.0 under protanopia and 4.5 under tritanopia, against a
floor of 8, so the GOE and GSE curves of Fig. 15 were close to one colour for a
red-green colour-blind reader.  Do not reintroduce it.

One sequential ramp, blue, monotonic in luminance so the ordering survives a
greyscale print.  It was widened on 16 August from L* 27-91 to L* 12-97: at the
band counts these notes use, the smallest separation between neighbouring
levels went from 15.7 to 20.5 at four bands and from 2.2 to 3.2 at sixteen.  A
single-hue ramp cannot do better than that, because lightness is the only axis
it has; viridis and batlow reach 4.9 at sixteen bands by varying hue as well,
and were not adopted only because they would make the notes look like a
different document.

Orange carries two jobs and no third.  Either it marks the distinguished or
reference object against a blue default (the separatrix, the fixed points, an
analytic prediction, a tracked region), or it is the second of two categories.
Nothing else in a figure should be orange.
"""
import matplotlib as mpl
from matplotlib.colors import LinearSegmentedColormap

BLUE = "#1f5fa8"
ORANGE = "#c2701c"
TEAL = "#149a6a"      # third categorical slot; replaced the failing green
DARK = "#14416f"
INK = "#1a1a1a"
MUTED = "#6b6b6b"
FAINT = "#c9c9c9"

RAMP = ["#f2f7fc", "#d3e3f4", "#a8c4e0", "#7aa5d0",
        "#4d7fb8", "#2a5c96", "#153f6d", "#08213c"]
SEQ = LinearSegmentedColormap.from_list("st4seq", RAMP)
# for tracing a material line, where both ends must stay legible against white
TRACE = LinearSegmentedColormap.from_list("st4trace", ["#9dc0e0", "#2a6bb0", "#0d2f52"])

TEXTWIDTH_IN = 6.27          # A4 minus 1in margins each side


def width(frac):
    """Physical width in inches for a figure set at frac*\\textwidth."""
    return frac*TEXTWIDTH_IN


def seq(n, lo=0.16, hi=0.96):
    """n colours from the sequential ramp, evenly spaced over [lo, hi].

    Use this rather than pasting hex steps, so a change to RAMP reaches every
    figure that samples it.
    """
    import numpy as np
    return SEQ(np.linspace(lo, hi, n))


def use():
    mpl.rcParams.update({
        "font.size": 8.5,
        "font.family": "serif",
        "mathtext.fontset": "cm",
        "axes.linewidth": 0.6,
        "axes.labelsize": 9,
        "axes.titlesize": 8.5,
        "axes.edgecolor": "#8a8a8a",
        "axes.labelcolor": INK,
        "text.color": INK,
        "xtick.direction": "in", "ytick.direction": "in",
        "xtick.major.width": 0.6, "ytick.major.width": 0.6,
        "xtick.minor.width": 0.45, "ytick.minor.width": 0.45,
        "xtick.major.size": 2.8, "ytick.major.size": 2.8,
        "xtick.minor.size": 1.6, "ytick.minor.size": 1.6,
        "xtick.color": "#8a8a8a", "ytick.color": "#8a8a8a",
        "xtick.labelsize": 7.5, "ytick.labelsize": 7.5,
        "legend.fontsize": 7.2,
        "figure.facecolor": "white",
        "savefig.facecolor": "white",
        "lines.solid_capstyle": "round",
    })


def tick_ink(ax):
    """Ticks are recessive; their labels are not."""
    for t in ax.get_xticklabels() + ax.get_yticklabels():
        t.set_color(INK)


==> anc/stroboscopic_map.py <==
"""Stroboscopic maps of the driven oscillator and the driven pendulum.

Sec. 1.7 promises three things a stroboscopic map shows: a fixed point or finite
cycle for periodic motion, smooth invariant curves for quasiperiodic motion, and
scattered filamentary structure for chaos.  Nothing in the manuscript drew any of
them.  This figure does, for the two systems that subsection already contrasts,
at the parameters its trajectory figure already uses.

Both panels are computed the same way: integrate the equations of motion from
t = 0 and record (q, p) once per drive period, at t = 0, 1, 2, ...  Nothing is
fitted and nothing is drawn by hand.  The pendulum's angle is wrapped to
(-pi, pi].

The left panel is also the check on the claim that the oscillator's stroboscopic
map is linear.  Integrating the two basis solutions over one period returns the
monodromy matrix, and the script prints its trace and determinant:

    tr M = +0.3944      det M = 1.00000000

|tr M| < 2 makes the map elliptic, which is why every orbit in that panel closes
onto an invariant curve however large the amplitude, and det M = 1 is Liouville's
theorem for the period map.  A linear map has nothing else available to it: one
matrix acts on every initial condition alike, so the whole panel is one family of
nested ellipses scaled by amplitude.

The right panel is the same construction with sin q in place of q, and the single
family breaks into three kinds of orbit.  Which kind a seed gives was measured,
not guessed:

  * seeds at q0 = 0.35, 0.55, 0.85, 1.05 stay on single closed curves;
  * a narrow chain of FIVE islands at q0 = 0.680 to 0.695, centred on 0.690;
  * a chain of SIX islands at q0 = 1.15 to 1.48;
  * seeds at q0 >= 1.55 wander, reaching |p| ~ 9.4, i.e. going over the top and
    rotating rather than librating.  The frame stops at |p| = 4.8, so the sea
    continues past the top and bottom of the panel; above |p| ~ 9.5 there are
    rotational invariant curves again, outside the picture.

The period of each chain is measured, not asserted: the orbit is split into m
interleaved sub-sequences and the spread of each is taken, and the period is the
SMALLEST m at which that spread collapses.  Reporting the smallest matters,
because subdividing a period-6 orbit further always lowers the spread again, so
a test run to m = 12 would spuriously prefer 12.  Measured values: the inner
chain gives 0.034 at m = 5 against 1.14 elsewhere, the outer 0.20 to 0.30 at
m = 6 against 1.85 elsewhere.

Why there are two chains, and why five sits inside six.  The linear rotation
number at the origin is nu = arccos(tr M / 2) / 2pi = 0.21841.  The pendulum is
soft, so nu falls as the amplitude grows, and it must pass through 1/5 = 0.2 and
then 1/6 = 0.1667 on the way out.  Each crossing is a resonance, and
Poincare-Birkhoff replaces the resonant invariant curve by a chain with that many
islands.  The figure therefore shows the theorem happening twice, at the two
rational rotation numbers the interval contains.

Why eps = 4 does not make the picture chaotic.  eps is not the chaos parameter
here.  The drive runs at Omega = 2 pi against the pendulum's own
omega_0 = sqrt(g0) = 1.183, a ratio of 5.3, so the fast drive averages rather
than resonates.  Kapitza averaging gives an effective frequency
sqrt(g0 + (g0 eps)^2 / 2 Omega^2) = 1.3406, hence a predicted rotation number
0.2134 against the exact Floquet value 0.21841, agreeing to 2.3 per cent.  The
genuine small parameter is (g0 eps)^2 / (2 Omega^2 g0) = 0.28, not 4.

Cross-check between the panels, asserted below.  Panel A is exactly the
linearization of Panel B, since g0 (1 + eps sin)(1 - cos q) -> (1/2) g0
(1 + eps sin) q^2.  So the origin of Panel B carries the same monodromy matrix,
and the innermost pendulum curve must approach the same ellipse as Panel A's.
The invariant quadratic form of M has its major axis at 65.7 degrees with
semi-axis ratio 2.580; the pendulum curve at q0 = 0.10 measures 65.6 degrees and
2.570.  If those disagreed, one of the two panels would have a bug.

Parameters: g0 = 1.4, eps = 4.0, drive period T = 1, matching eq:L1_driven_ho,
eq:L1_driven_pendulum and fig:L1_driven_oscillator_pendulum.  The initial
conditions, the iteration counts, the panel ranges and the layout are this
script's own.

Output: images/stroboscopic_map.png
"""
import os
import numpy as np
from scipy.integrate import solve_ivp
import matplotlib.pyplot as plt

import st4_style as st

st.use()

G0 = 1.4
EPS = 4.0
T = 1.0


def make_rhs(nonlinear):
    """One right-hand side carrying N orbits at once, state (q_1..q_N,p_1..p_N)."""
    def rhs(t, y):
        n = y.size//2
        q, p = y[:n], y[n:]
        g = G0*(1.0 + EPS*np.sin(2.0*np.pi*t))
        return np.concatenate([p, -g*(np.sin(q) if nonlinear else q)])
    return rhs


def strobe(seeds, nonlinear, niter):
    """Integrate every seed together and sample once per drive period."""
    seeds = np.asarray(seeds, float)
    y0 = np.concatenate([seeds[:, 0], seeds[:, 1]])
    ts = np.arange(niter + 1)*T
    sol = solve_ivp(make_rhs(nonlinear), (0.0, ts[-1]), y0, t_eval=ts,
                    rtol=1e-11, atol=1e-13, method="DOP853")
    assert sol.success, sol.message
    n = len(seeds)
    return sol.y[:n].T, sol.y[n:].T          # shapes (niter+1, n)


def wrap(q):
    return (q + np.pi) % (2.0*np.pi) - np.pi


# ---- the check the left panel rests on --------------------------------------
M = np.empty((2, 2))
for j, y0 in enumerate(([1.0, 0.0], [0.0, 1.0])):
    s = solve_ivp(make_rhs(False), (0.0, T), y0, rtol=1e-13, atol=1e-15,
                  method="DOP853")
    M[:, j] = s.y[:, -1]
trM, detM = np.trace(M), np.linalg.det(M)
print(f"monodromy of the driven oscillator:  tr M = {trM:+.4f}   det M = {detM:.8f}")
assert abs(detM - 1.0) < 1e-9, "the period map is not area-preserving"
assert abs(trM) < 2.0, "the period map is not elliptic"

# ---- left panel: the linear map ---------------------------------------------
ho_seeds = [(a, 0.0) for a in np.linspace(0.30, 2.05, 8)]
ho_q, ho_p = strobe(ho_seeds, nonlinear=False, niter=700)

# ---- right panel: curves, two island chains, and the sea ---------------------
curve_seeds = [(a, 0.0) for a in (0.35, 0.55, 0.85, 1.05)]
chain5_seeds = [(a, 0.0) for a in (0.685, 0.690)]
chain6_seeds = [(a, 0.0) for a in (1.28, 1.36, 1.44)]
sea_seeds = [(a, 0.0) for a in (1.80, 2.20, 2.60, 3.00)]

cu_q, cu_p = strobe(curve_seeds, nonlinear=True, niter=700)
c5_q, c5_p = strobe(chain5_seeds, nonlinear=True, niter=700)
c6_q, c6_p = strobe(chain6_seeds, nonlinear=True, niter=700)
se_q, se_p = strobe(sea_seeds, nonlinear=True, niter=1600)


def period_of(W, P, mmax=9):
    """Smallest m whose interleaved sub-sequences each collapse to a blob."""
    spread = {m: max(np.hypot(W[r::m].std(), P[r::m].std()) for r in range(m))
              for m in range(1, mmax + 1)}
    small = [m for m in sorted(spread) if spread[m] < 0.5]
    return (small[0] if small else None), spread


# ---- the checks the right panel rests on ------------------------------------
for label, qq, pp, seeds, want in (("five", c5_q, c5_p, chain5_seeds, 5),
                                   ("six", c6_q, c6_p, chain6_seeds, 6)):
    for k in range(qq.shape[1]):
        m, spread = period_of(wrap(qq[:, k]), pp[:, k])
        print(f"{label:>4}-island chain, seed q0={seeds[k][0]:.3f}: smallest m with "
              f"spread below 0.5 is {m}, spread {spread[want]:.3f}, "
              f"next smallest {min(v for j, v in spread.items() if j != want):.3f}")
        assert m == want, f"the {label} chain is not period {want}"

for k in range(cu_q.shape[1]):
    m, _ = period_of(wrap(cu_q[:, k]), cu_p[:, k])
    assert m is None, f"curve seed {curve_seeds[k][0]} is on a chain, not a curve"

assert np.abs(cu_p).max() < 3.0 and np.abs(c6_p).max() < 3.0
assert np.abs(se_p).max() > 8.0, "the sea seeds did not go over the top"

# ---- Panel A is the linearization of Panel B, so their inner ellipses agree ---
def ellipse_of(W, P):
    C = np.cov(np.c_[W, P].T)
    w, V = np.linalg.eigh(C)
    return (np.degrees(np.arctan2(V[1, -1], V[0, -1])) % 180.0,
            np.sqrt(w[-1]/w[0]))


a, b, c, d = M.ravel()
Qform = np.array([[c, -(a - d)/2.0], [-(a - d)/2.0, -b]])
w, V = np.linalg.eigh(Qform)
i = int(np.argmin(np.abs(w)))
ang_lin = np.degrees(np.arctan2(V[1, i], V[0, i])) % 180.0
rat_lin = np.sqrt(max(abs(w))/min(abs(w)))
tiny_q, tiny_p = strobe([(0.10, 0.0)], nonlinear=True, niter=700)
ang_pen, rat_pen = ellipse_of(wrap(tiny_q[:, 0]), tiny_p[:, 0])
print(f"invariant ellipse of M:            axis {ang_lin:5.1f} deg, ratio {rat_lin:.3f}")
print(f"pendulum curve at q0 = 0.10:       axis {ang_pen:5.1f} deg, ratio {rat_pen:.3f}")
assert abs(ang_lin - ang_pen) < 1.0 and abs(rat_lin - rat_pen)/rat_lin < 0.02, \
    "the pendulum does not linearize to the oscillator; one panel has a bug"

nu = np.arccos(trM/2.0)/(2.0*np.pi)
print(f"rotation number at the origin:     nu = {nu:.5f}, between 1/5 and 1/4")
assert 1.0/6 < nu < 1.0/4, "nu no longer brackets the two chains the panel shows"

print(f"oscillator:      |q| <= {np.abs(ho_q).max():.2f},  |p| <= {np.abs(ho_p).max():.2f}")
print(f"pendulum curves: |p| <= {np.abs(cu_p).max():.2f}")
print(f"pendulum chains: |p| <= {max(np.abs(c5_p).max(), np.abs(c6_p).max()):.2f}")
print(f"pendulum sea:    |p| <= {np.abs(se_p).max():.2f}")

W5, P5 = wrap(c5_q[:, -1]), c5_p[:, -1]
sizes = [max(W5[r::5].std(), P5[r::5].std()) for r in range(5)]
print(f"1/5 islands: widest is {max(sizes):.3f} across, so they read as five points")
assert max(sizes) < 0.05, "the 1/5 islands are wider than the caption claims"

# ---- draw --------------------------------------------------------------------
YLIM = 4.8
fig, axes = plt.subplots(1, 2, figsize=(st.width(1.0), st.width(1.0)*0.46))

ax = axes[0]
cols = st.seq(len(ho_seeds))
for k in range(len(ho_seeds)):
    ax.plot(ho_q[:, k], ho_p[:, k], ".", ms=0.7, color=cols[k], rasterized=True)
ax.plot([0.0], [0.0], "o", ms=3.4, color=st.ORANGE, zorder=6, markeredgewidth=0.0)
ax.set_xlabel(r"$q$")
ax.set_ylabel(r"$p$")
ax.set_title("driven harmonic oscillator", pad=4)
ax.set_xlim(-2.95, 2.95)
ax.set_ylim(-YLIM, YLIM)

ax = axes[1]
for k in range(se_q.shape[1]):
    ax.plot(wrap(se_q[:, k]), se_p[:, k], ".", ms=0.35, color=st.MUTED,
            alpha=0.5, rasterized=True)
cols = st.seq(len(curve_seeds), lo=0.30, hi=0.96)
for k in range(cu_q.shape[1]):
    ax.plot(wrap(cu_q[:, k]), cu_p[:, k], ".", ms=0.7, color=cols[k],
            rasterized=True, zorder=4)
# the 1/5 islands measure 0.01 to 0.03 across, so they land as five points and
# are drawn at a size that makes them readable as such
for k in range(c5_q.shape[1]):
    ax.plot(wrap(c5_q[:, k]), c5_p[:, k], ".", ms=2.6, color=st.TEAL,
            rasterized=True, zorder=6)
for k in range(c6_q.shape[1]):
    ax.plot(wrap(c6_q[:, k]), c6_p[:, k], ".", ms=0.8, color=st.TEAL,
            rasterized=True, zorder=5)
ax.plot([0.0], [0.0], "o", ms=3.4, color=st.ORANGE, zorder=6, markeredgewidth=0.0)
ax.set_xlabel(r"$q$")
ax.set_title("driven pendulum", pad=4)
ax.set_xlim(-np.pi, np.pi)
ax.set_ylim(-YLIM, YLIM)
ax.set_xticks([-np.pi, -np.pi/2, 0.0, np.pi/2, np.pi])
ax.set_xticklabels([r"$-\pi$", r"$-\pi/2$", r"$0$", r"$\pi/2$", r"$\pi$"])

for ax in axes:
    ax.tick_params(top=True, right=True)
    st.tick_ink(ax)

fig.tight_layout(pad=0.4, w_pad=1.8)
os.makedirs("images", exist_ok=True)
fig.savefig("images/stroboscopic_map.png", dpi=400, bbox_inches="tight")
print("wrote images/stroboscopic_map.png")


==> anc/three_body_pythagorean.py <==
"""
Figure for Lecture 1, Sec. 1.3: the Pythagorean three-body problem.

This replaces an earlier version of the figure that had no script and was wrong.
That version showed the motion staying bounded out to t = 100 and the finite-time
Lyapunov exponent sitting flat at 0.34.  Neither is right.  The Pythagorean
problem disintegrates, which is the single most famous fact about it and is what
Szebehely and Peters established in 1967: the two heavier bodies form a binary and
the lightest escapes on a hyperbolic orbit.  Integrating here at rtol 1e-13 with
DOP853, energy is conserved to 6e-9 and the escape happens at t = 64, robust
against changing the tolerance by three orders of magnitude.

Once the escape has happened the system is a Kepler binary plus a free particle,
which is integrable, so tangent vectors grow linearly rather than exponentially and
the finite-time exponent decays like log(T)/T.  There is no long-time exponent to
converge to.  The honest quantity is a finite-time exponent over the bound phase,
and that is what the right panel shows.

Left    the trajectories over the bound phase, 0 < t < 58, which is the complicated
        motion the lecture is pointing at.  The frame is the centre-of-mass frame,
        which for these initial data is the origin, so the marked starting points
        are the ones quoted in the caption.
Middle  the three pairwise separations out to t = 200, on a log scale.  This is
        what makes the outcome visible rather than asserted: r_12 and r_13 lie on
        top of each other and grow linearly once m_1 is free, while r_23 keeps
        oscillating at order one.  A binary plus an escaper.
Right   the finite-time exponent from the Benettin two-trajectory method with
        renormalisation, out to t = 200.  It peaks at the ejection and then decays.
        The guide line is log(T)/T, the integrable rate.  The first ten time units
        are dropped: there lambda_T still reflects the alignment of the initial
        tangent vector onto the local stretching direction, not the dynamics.

Masses 3, 4, 5 sit at the vertices of a 3-4-5 right triangle, each opposite the
side of its own length, released from rest, G = 1.

Generated at the width it occupies at 0.94\\textwidth on A4 with 1 in margins.
"""
import numpy as np
from scipy.integrate import solve_ivp
import matplotlib.pyplot as plt
import st4_style as st

st.use()

G = 1.0
M = np.array([3.0, 4.0, 5.0])
R0 = np.array([[1.0, 3.0], [-2.0, -1.0], [1.0, -1.0]])
TMAX = 200.0


def accel(r):
    a = np.zeros_like(r)
    for i in range(3):
        for j in range(3):
            if i != j:
                d = r[j] - r[i]
                a[i] += G*M[j]*d/np.dot(d, d)**1.5
    return a


def rhs(t, y):
    """State plus one tangent vector, both carried at the same order."""
    r = y[:6].reshape(3, 2); v = y[6:12].reshape(3, 2)
    dr = y[12:18].reshape(3, 2); dv = y[18:24].reshape(3, 2)
    da = np.zeros_like(r)
    for i in range(3):
        for j in range(3):
            if i != j:
                d = r[j] - r[i]; dd = dr[j] - dr[i]
                rn = np.dot(d, d)**0.5
                da[i] += G*M[j]*(dd/rn**3 - 3*d*np.dot(d, dd)/rn**5)
    return np.concatenate([v.ravel(), accel(r).ravel(), dv.ravel(), da.ravel()])


def energy(r, v):
    T = 0.5*np.sum(M[:, None]*v**2)
    U = 0.0
    for i in range(3):
        for j in range(i+1, 3):
            U -= G*M[i]*M[j]/np.linalg.norm(r[j] - r[i])
    return T + U


# ---------------- trajectory, and the Benettin exponent with renormalisation ---
CACHE = ".three_body_cache.npz"
import os

rng = np.random.default_rng(11)
w = rng.normal(size=12); w /= np.linalg.norm(w)
y = np.concatenate([R0.ravel(), np.zeros(6), w])
E0 = energy(R0, np.zeros((3, 2)))
_cached = os.path.exists(CACHE)

DT = 0.25
nstep = int(TMAX/DT)
ts = np.zeros(nstep+1)
traj = np.zeros((nstep+1, 3, 2))
lam = np.zeros(nstep+1)
traj[0] = R0
logsum = 0.0
dEmax = 0.0
for k in (range(nstep) if not _cached else range(0)):
    sol = solve_ivp(rhs, [0, DT], y, rtol=1e-13, atol=1e-15, method="DOP853")
    y = sol.y[:, -1]
    nrm = np.linalg.norm(y[12:24])
    logsum += np.log(nrm)
    y[12:24] /= nrm                       # renormalise, the Benettin step
    ts[k+1] = (k+1)*DT
    traj[k+1] = y[:6].reshape(3, 2)
    lam[k+1] = logsum/ts[k+1]
    dEmax = max(dEmax, abs((energy(y[:6].reshape(3, 2), y[6:12].reshape(3, 2)) - E0)/E0))

if _cached:
    z = np.load(CACHE); ts, traj, lam, dEmax = z["ts"], z["traj"], z["lam"], float(z["dEmax"])
    print("  loaded cached integration")
else:
    np.savez(CACHE, ts=ts, traj=traj, lam=lam, dEmax=dEmax)

com = (M[None, :, None]*traj).sum(axis=1)/M.sum()
rel = traj - com[:, None, :]
rad = np.linalg.norm(rel, axis=2).max(axis=1)
t_esc = ts[np.argmax(rad > 10)]
i_esc = np.argmax(ts > t_esc)
print(f"  energy conserved to {dEmax:.1e}")
print(f"  escape (max radius past 10) at t = {t_esc:.1f}")
print(f"  lambda_T peaks at {lam[1:i_esc+40].max():.3f} near t = {ts[1:i_esc+40][np.argmax(lam[1:i_esc+40])]:.0f}")
for tq in (80, 120, 200):
    print(f"  lambda_T at t={tq:3d}: {lam[np.argmin(abs(ts-tq))]:.3f}")
sep = [np.linalg.norm(traj[-1, i] - traj[-1, j]) for i, j in ((0, 1), (0, 2), (1, 2))]
print(f"  separations at t={TMAX:.0f}: d12 {sep[0]:.1f}  d13 {sep[1]:.1f}  d23 {sep[2]:.2f}"
      f"   (binary is the pair with the small separation)")

# --------------------------------- figure -------------------------------------
TA = 58.0          # the left panel stops here, before the escaper leaves the frame
TMIN = 10.0        # the right panel starts here, past the alignment transient
LIM = 5.6

# The width ratio is chosen so that the square left panel fills the row height
# exactly; otherwise equal aspect letterboxes it and the three panels come out
# ragged along the top.
fig = plt.figure(figsize=(st.width(0.95), 2.24))
gs = fig.add_gridspec(1, 3, width_ratios=[1.064, 1.0, 1.0], left=0.052,
                      right=0.974, top=0.885, bottom=0.165, wspace=0.30)

# --- (a) the complicated motion ---
axT = fig.add_subplot(gs[0, 0])
kb = np.argmin(abs(ts - TA))
assert np.linalg.norm(rel[:kb], axis=2).max() < LIM, "left panel clips a trajectory"
cols = [st.BLUE, st.TEAL, st.ORANGE]
for i, c in enumerate(cols):
    axT.plot(rel[:kb, i, 0], rel[:kb, i, 1], color=c, lw=0.5, alpha=0.9)
    axT.plot(rel[0, i, 0], rel[0, i, 1], "o", color=c, ms=3.2, mec="white", mew=0.5,
             zorder=5, label=rf"$m_{i+1}={M[i]:.0f}$")
axT.set_aspect("equal")
axT.set_xlim(-LIM, LIM); axT.set_ylim(-LIM, LIM)
axT.set_xticks([-4, -2, 0, 2, 4]); axT.set_yticks([-4, -2, 0, 2, 4])
axT.set_xlabel("$x$", labelpad=1.0); axT.set_ylabel("$y$", labelpad=1.0)
axT.set_title(rf"bound phase, $t<{TA:.0f}$", pad=3)
axT.legend(frameon=False, fontsize=6.4, loc="upper left", handlelength=0.9,
           borderaxespad=0.1, labelspacing=0.12, numpoints=1)
st.tick_ink(axT)

# --- (b) what the system ends up as ---
axS = fig.add_subplot(gs[0, 1])
d = lambda i, j: np.linalg.norm(traj[:, i] - traj[:, j], axis=1)
# r13 goes down first and thick, r12 on top and thin, so that the two lying on
# each other after the escape reads as a halo rather than as one curve.
axS.semilogy(ts, d(0, 2), color=st.BLUE, lw=1.5, alpha=0.30)
axS.semilogy(ts, d(0, 1), color=st.BLUE, lw=0.6)
axS.semilogy(ts, d(1, 2), color=st.TEAL, lw=0.6)
axS.axvline(t_esc, color=st.ORANGE, lw=0.8, ls=(0, (4, 2)), zorder=1)
axS.set_xlim(0, TMAX); axS.set_ylim(2e-2, 3e3)
axS.set_yticks([1e-1, 1e0, 1e1, 1e2])
axS.text(122, 780, r"$r_{12}\simeq r_{13}$", color=st.BLUE, fontsize=7.0,
         ha="center", va="bottom")
axS.text(158, 3.0, r"$r_{23}$", color=st.TEAL, fontsize=7.0, ha="center", va="bottom")
axS.text(t_esc-5, 2.4e3, "escape", color=st.ORANGE, fontsize=7.2, ha="right", va="top")
axS.set_xlabel("$t$", labelpad=1.0)
axS.set_ylabel("separation", labelpad=1.0)
axS.set_title("a binary and an escaper", pad=3)
st.tick_ink(axS)

# --- (c) the exponent that is not there ---
k0 = np.argmin(abs(ts - TMIN))
axL = fig.add_subplot(gs[0, 2])
axL.plot(ts[k0:], lam[k0:], color=st.BLUE, lw=0.85)
axL.axvline(t_esc, color=st.ORANGE, lw=0.8, ls=(0, (4, 2)))
axL.text(t_esc+5, 0.505, "escape", color=st.ORANGE, fontsize=7.2, ha="left", va="top")
tg = np.linspace(75, TMAX, 60)
axL.plot(tg, 3.05*np.log(tg)/tg, color=st.MUTED, lw=0.7, ls=(0, (1.5, 1.5)))
axL.text(170, 3.05*np.log(170)/170 - 0.022, r"$\log T/T$", color=st.MUTED,
         fontsize=7.0, ha="center", va="top")
assert lam[k0:].max() < 0.52, "right panel clips the curve"
axL.set_xlim(0, TMAX); axL.set_ylim(0, 0.52)
axL.set_xlabel("$T$", labelpad=1.0)
axL.set_ylabel(r"$\lambda_T$", labelpad=1.0)
axL.set_title("no limiting exponent", pad=3)
st.tick_ink(axL)

os.makedirs("images", exist_ok=True)

fig.savefig("images/three_body_pythagorean.png", dpi=400)
print("  written three_body_pythagorean.png")


==> anc/timeline_icons.py <==
"""
Generates the TikZ coordinate paths for the two computed icons in the Fig. 1.1
timeline.  Same pattern as otoc_regimes_tikz.py: the numbers are produced here
and pasted into main.tex as \def's, because pgfmath cannot integrate a Lorenz
system or a Wigner surmise itself.

  \lorenzIcon   the Lorenz attractor in (x,z), rescaled into a 1x1 box
  \wignerIcon   the Wigner surmise P(s) = (pi/2) s exp(-pi s^2/4), same box
  \poissonIcon  P(s) = exp(-s), for the contrast

Each is printed with the check that fixes it.
"""
import numpy as np

SIG, RHO, BET = 10.0, 28.0, 8.0/3.0
def f(s):
    x, y, z = s
    return np.array([SIG*(y-x), x*(RHO-z)-y, x*y-BET*z])
def rk4(s, dt):
    k1=f(s); k2=f(s+.5*dt*k1); k3=f(s+.5*dt*k2); k4=f(s+dt*k3)
    return s+(dt/6)*(k1+2*k2+2*k3+k4)

s = np.array([1.0,1.0,20.0]); dt=0.004
for _ in range(int(30/dt)): s = rk4(s,dt)
pts=[]
for i in range(int(26/dt)):
    if i % 20 == 0: pts.append(s[[0,2]].copy())
    s = rk4(s,dt)
P=np.array(pts)
P[:,0]=0.06+0.88*(P[:,0]-P[:,0].min())/(P[:,0].max()-P[:,0].min())
P[:,1]=0.08+0.84*(P[:,1]-P[:,1].min())/(P[:,1].max()-P[:,1].min())
print(f"% lorenz icon: {len(P)} points, x in [{P[:,0].min():.2f},{P[:,0].max():.2f}], "
      f"z in [{P[:,1].min():.2f},{P[:,1].max():.2f}]")
def emit(name, A, per=8):
    out=[f"\\def\\{name}{{%"]
    for i in range(0,len(A),per):
        out.append("  " + " ".join(f"({a:.3f},{b:.3f})" for a,b in A[i:i+per]))
    out.append("}")
    return "\n".join(out)
open("icon_paths.tex","w").write(emit("lorenzIcon",P)+"\n\n")

s_=np.linspace(0.02,3.0,54)
W=(np.pi/2)*s_*np.exp(-np.pi*s_**2/4)
Po=np.exp(-s_)
m=max(W.max(),Po.max())
sx=0.10+0.82*(s_/3.0); Wn=np.c_[sx, 0.14+0.72*W/m]; Pn=np.c_[sx, 0.14+0.72*Po/m]
sp = np.sqrt(2/np.pi)                      # dP/ds = 0 at s = sqrt(2/pi)
print(f"% wigner surmise: sampled peak {W.max():.4f} at s={s_[W.argmax()]:.3f}; "
      f"exact peak {(np.pi/2)*sp*np.exp(-np.pi*sp**2/4):.4f} at s={sp:.4f}")
print(f"% integral of P(s) over the sampled range = {np.trapezoid(W,s_):.4f} (full integral is 1)")
print(f"% mean spacing = {np.trapezoid(s_*W,s_):.4f} (exact 1 over the full range)")
with open("icon_paths.tex","a") as fh:
    fh.write(emit("wignerIcon",Wn)+"\n\n"+emit("poissonIcon",Pn)+"\n")
print("written icon_paths.tex")


==> anc/wigner_cat.py <==
"""
Generate images/wigner_cat.png for ST4 Lecture 3, Sec. 3.4.

Wigner function of a cat state (two separated Gaussians), its Husimi
smoothing, and a cut through q = 0 showing the interference fringes and
their removal.  Everything here is closed-form; the only numerics is the
Gaussian convolution that defines the Husimi function.

Units: hbar = 1, sigma = 1.  Separation a = 8 sigma.
"""
import os
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec

HBAR, SIG, A = 1.0, 1.0, 8.0

NQ, NP = 1400, 900
q = np.linspace(-13.5, 13.5, NQ)
p = np.linspace(-2.1, 2.1, NP)
Q, P = np.meshgrid(q, p, indexing="ij")

env = np.exp(-2.0 * SIG**2 * P**2 / HBAR**2)          # common momentum envelope
lobe_p = np.exp(-((Q - A) ** 2) / (2 * SIG**2)) * env
lobe_m = np.exp(-((Q + A) ** 2) / (2 * SIG**2)) * env
cross = 2.0 * np.exp(-(Q**2) / (2 * SIG**2)) * env * np.cos(2.0 * A * P / HBAR)
W = lobe_p + lobe_m + cross
NORM = np.abs(W).max()
W = W / NORM

# Husimi = W smoothed by the coherent-state Wigner function, a Gaussian of
# std sigma in q and hbar/(2 sigma) in p.  Doing the convolution in closed form
# rather than numerically keeps positivity exact.  Each Gaussian widens by
# sqrt(2) and its peak drops by 1/sqrt(2) per variable, and the cross term is
# suppressed by exp(-a^2 / 2 sigma^2), which is 1.3e-14 here.
SUPP = np.exp(-A**2 / (4 * SIG**2))
env_h = np.exp(-SIG**2 * P**2 / HBAR**2)
Hus = 0.25 * (np.exp(-((Q - A) ** 2) / (4 * SIG**2))
              + np.exp(-((Q + A) ** 2) / (4 * SIG**2))) * env_h
Hus = Hus / NORM * 2.0          # same overall scale as the normalised W

print("max |W| = %.3f at the interference peak; lobe peak = %.3f"
      % (1.0, 0.5))
print("min W  = %+.4f   (negative fringes present: %s)" % (W.min(), W.min() < -1e-3))
print("min Q  = %+.3e   (non-negative: %s)" % (Hus.min(), Hus.min() >= 0.0))
print("cross-term suppression exp(-a^2/4 sigma^2) = %.2e" % SUPP)
print("fringe period in p = pi hbar/a = %.4f ; lobe momentum width hbar/2sigma = %.4f ; ratio %.3f"
      % (np.pi * HBAR / A, HBAR / (2 * SIG), (np.pi * HBAR / A) / (HBAR / (2 * SIG))))

fig = plt.figure(figsize=(11.4, 3.5))
gs = GridSpec(1, 3, width_ratios=[1.0, 1.0, 0.62], wspace=0.30,
              left=0.05, right=0.985, top=0.88, bottom=0.19)

ext = (q[0], q[-1], p[0], p[-1])
vm = 1.0

axW = fig.add_subplot(gs[0])
imW = axW.imshow(W.T, origin="lower", extent=ext, aspect="auto",
                 cmap="RdBu_r", vmin=-vm, vmax=vm, interpolation="bilinear")
axW.set_title(r"(a)  Wigner function $W_\psi(q,p)$", fontsize=15)
cb = fig.colorbar(imW, ax=axW, pad=0.02, ticks=[-1, 0, 1])
cb.ax.tick_params(labelsize=11.5)

axH = fig.add_subplot(gs[1])
imH = axH.imshow(Hus.T, origin="lower", extent=ext, aspect="auto",
                 cmap="Greys", vmin=0, vmax=Hus.max(), interpolation="bilinear")
axH.set_title(r"(b)  Husimi function $Q_\psi(q,p)$", fontsize=15)
cb = fig.colorbar(imH, ax=axH, pad=0.02, ticks=[0, round(float(Hus.max()), 2)])
cb.ax.tick_params(labelsize=11.5)

for ax in (axW, axH):
    ax.set_xlabel(r"$q/\sigma$", fontsize=14)
    ax.set_ylabel(r"$p\,\sigma/\hbar$", fontsize=14)
    ax.tick_params(labelsize=11.5)

axC = fig.add_subplot(gs[2])
j0 = np.argmin(np.abs(q))
axC.axhline(0.0, color="0.75", lw=0.7)
axC.plot(p, W[j0], color="#c2701c", lw=1.3, label=r"$W_\psi(0,p)$")
axC.plot(p, Hus[j0], color="#1f5fa8", lw=1.3, ls="--", label=r"$Q_\psi(0,p)$")
axC.set_xlim(p[0], p[-1])
axC.set_xlabel(r"$p\,\sigma/\hbar$", fontsize=14)
axC.set_title(r"(c)  cut at $q=0$", fontsize=15)
axC.legend(fontsize=12, frameon=False, loc="upper right")
axC.tick_params(labelsize=11.5)
for sp in ("top", "right"):
    axC.spines[sp].set_visible(False)

os.makedirs("images", exist_ok=True)

fig.savefig("images/wigner_cat.png", dpi=240, bbox_inches="tight", pad_inches=0.03)
print("wrote images/wigner_cat.png")

